Ladders and rainbows in Minimal Subtraction

In dimensional regularization with $D=D_0-2\epsilon$, the minimal subtraction (MS) scheme is characterized by counterterms that only consist of singular terms in $\epsilon$. We develop a general method to compute the infinite sums of massless ladder or rainbow Feynman integrals in MS at $D_0$. Our method is based on relating the MS-solution to a kinematic solution at a coupling-dependent renormalization point. If the $\epsilon$-dependent Mellin transform of the kernel diagram of the insertions can be computed in closed form, we typically obtain a closed form expression for the all-order solution in MS. As examples, we consider Yukawa theory and $\phi^4$ theory in $D_0=4$, and $\phi^3$ theory in $D_0=6$.

==> anc/Ladders_Rainbows_in_MS.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    363001,       8670]
NotebookOptionsPosition[    344658,       8374]
NotebookOutlinePosition[    345123,       8392]
CellTagsIndexPosition[    345080,       8389]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["\<\
This file is part of the article
Paul - Hermann Balduf :  Ladders and rainbows in Minimal Subtraction.
arXiv 2503.02079 [hep-th]
It is provided \"as is\", without any guarantees for correctness or fitness \
for purpose. 
Licensed under GNU LGPL
If you find these computations helpful and use the methods or results in your \
own research, please cite the above article. 
May 2025\
\>", "Text",
 CellChangeTimes->{{3.950023986882667*^9, 3.9500242523683653`*^9}, {
   3.95002439414122*^9, 3.9500243979381933`*^9}, 3.950024764034724*^9, 
   3.9500248429425173`*^9, {3.955183096624411*^9, 3.955183098470511*^9}, {
   3.9551831325465813`*^9, 3.9551831516347303`*^9}, {3.955183186928054*^9, 
   3.955183216645392*^9}},ExpressionUUID->"a2ab88ce-dbe0-4f00-bcc5-\
7d66eb98e5c3"],

Cell[CellGroupData[{

Cell["Yukawa rainbows", "Subtitle",
 CellChangeTimes->{{3.949467513586657*^9, 3.94946752423145*^9}, {
  3.949470094670883*^9, 
  3.949470095551977*^9}},ExpressionUUID->"522b8411-fd69-4093-8f6e-\
e254a9e4cfb1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"MultiedgeIntegral", "[", 
   RowBox[{"D0_", ",", " ", "eps_", ",", " ", "rho_"}], "]"}], ":=", " ", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{"Gamma", "[", 
     RowBox[{"2", "-", 
      RowBox[{"D0", "/", "2"}], "-", "rho", "+", "eps"}], "]"}], 
    RowBox[{"Gamma", "[", 
     RowBox[{
      RowBox[{"D0", "/", "2"}], "-", "eps", "-", "1", "+", "rho"}], "]"}], 
    RowBox[{
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{"D0", "/", "2"}], "-", "eps", "-", "1"}], "]"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Exp", "[", 
        RowBox[{
         RowBox[{"-", "EulerGamma"}], "*", "eps"}], "]"}], "*", 
       RowBox[{"Gamma", "[", 
        RowBox[{"D0", "-", "2", "-", 
         RowBox[{"2", "eps"}], "+", "rho"}], "]"}], 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "-", "rho"}], "]"}]}], "  ", ")"}]}]}], "]"}]}]], "Input",\

 CellChangeTimes->{{3.948091839135168*^9, 3.948091914829756*^9}, {
   3.9480919498429956`*^9, 3.94809196826577*^9}, {3.948094542482938*^9, 
   3.948094550852405*^9}, 3.948094919366473*^9, {3.948109418002942*^9, 
   3.948109447003578*^9}, {3.948109492366585*^9, 3.948109502283533*^9}, {
   3.948109538942891*^9, 3.9481095573138247`*^9}, {3.9481102855009003`*^9, 
   3.948110286322322*^9}, {3.9481109047696037`*^9, 3.948110914277403*^9}, {
   3.948116541252432*^9, 3.948116565902657*^9}, 3.948116665995899*^9, {
   3.948120058953849*^9, 3.948120060313773*^9}, {3.948121278651537*^9, 
   3.948121293636779*^9}, {3.9481242158129272`*^9, 3.948124216967188*^9}, {
   3.948133028528919*^9, 3.94813305295735*^9}, {3.948134815530158*^9, 
   3.948134816389629*^9}, 3.9481364444338627`*^9, {3.948136511198503*^9, 
   3.948136511618791*^9}, {3.94813654650942*^9, 3.948136570023156*^9}, 
   3.9481366245700073`*^9, {3.94814002744555*^9, 3.948140051350628*^9}, {
   3.9481401482829113`*^9, 3.948140150121015*^9}, {3.949467651511421*^9, 
   3.949467683718948*^9}},
 CellLabel->
  "In[393]:=",ExpressionUUID->"2407e7f1-1a98-4ea9-99e4-c48617bae534"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"The", " ", "multiedge", " ", "for", " ", "arbitrary", " ", 
    RowBox[{"epsilon", "."}]}], "  ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{"MultiedgeIntegral", "[", 
    RowBox[{"4", ",", "eps", ",", 
     RowBox[{"rho", "+", "eps"}]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.949467611137843*^9, 3.949467633112665*^9}, {
   3.949467686430133*^9, 3.949467689518478*^9}, {3.949467727445281*^9, 
   3.9494677587251883`*^9}, 
   3.955176734756366*^9},ExpressionUUID->"9cce0be2-a0aa-4328-a3db-\
c413abffe5f4"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"eps", " ", "EulerGamma"}]], " ", "\[Pi]", " ", 
    RowBox[{"Csc", "[", 
     RowBox[{"\[Pi]", " ", "rho"}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"1", "-", "eps"}], "]"}]}], 
   RowBox[{
    RowBox[{"Gamma", "[", 
     RowBox[{"1", "-", "eps", "-", "rho"}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"2", "-", "eps", "+", "rho"}], "]"}]}]]}]], "Output",
 CellChangeTimes->{3.9494676017735577`*^9, 3.949467690207183*^9, 
  3.949476482973981*^9, 3.94947899954783*^9},
 CellLabel->
  "Out[394]=",ExpressionUUID->"c909314f-eaee-4ddc-9bde-f92b8f4df34b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "We", " ", "only", " ", "need", " ", "its", " ", "constant", " ", 
    "coefficient", " ", "T0", " ", "and", " ", "the", " ", "linear", " ", 
    "coefficient", " ", "T1"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"T0", "=", 
    RowBox[{"FullSimplify", "[", 
     RowBox[{"SeriesCoefficient", "[", 
      RowBox[{
       RowBox[{"1", "/", 
        RowBox[{"(", " ", 
         RowBox[{"MultiedgeIntegral", "[", 
          RowBox[{"4", ",", "eps", ",", 
           RowBox[{"rho", "+", "eps"}]}], "]"}], ")"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"eps", ",", "0", ",", "0"}], "}"}]}], "]"}], " ", "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"T1", "=", 
    RowBox[{"Simplify", "[", 
     RowBox[{"FunctionExpand", "[", " ", 
      RowBox[{"SeriesCoefficient", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"1", "/", 
          RowBox[{"(", " ", 
           RowBox[{"MultiedgeIntegral", "[", 
            RowBox[{"4", ",", "eps", ",", 
             RowBox[{"rho", "+", "eps"}]}], "]"}], ")"}]}], "/", "T0"}], ",", 
        
        RowBox[{"{", 
         RowBox[{"eps", ",", "0", ",", "1"}], "}"}]}], "]"}], " ", "]"}], 
     "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"FullSimplify", "[", "T1", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.949467654859755*^9, 3.94946774483235*^9}},
 CellLabel->
  "In[395]:=",ExpressionUUID->"599166f6-9536-43b7-b6cc-942e6fbcfbf6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "rho"}], " ", 
  RowBox[{"(", 
   RowBox[{"1", "+", "rho"}], ")"}]}]], "Output",
 CellChangeTimes->{3.9494676036500387`*^9, 3.949467638112671*^9, 
  3.949467670863882*^9, 3.9494677162871017`*^9, 3.949467747561384*^9, 
  3.949476483986704*^9, 3.949479000442281*^9},
 CellLabel->
  "Out[395]=",ExpressionUUID->"0026e43b-18c6-4b21-bcec-3f97aef9fa1a"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "2"}], " ", "EulerGamma"}], "-", 
  RowBox[{"PolyGamma", "[", 
   RowBox[{"0", ",", 
    RowBox[{"1", "-", "rho"}]}], "]"}], "-", 
  RowBox[{"PolyGamma", "[", 
   RowBox[{"0", ",", 
    RowBox[{"2", "+", "rho"}]}], "]"}]}]], "Output",
 CellChangeTimes->{3.9494676036500387`*^9, 3.949467638112671*^9, 
  3.949467670863882*^9, 3.9494677162871017`*^9, 3.949467747561384*^9, 
  3.949476483986704*^9, 3.949479000453669*^9},
 CellLabel->
  "Out[396]=",ExpressionUUID->"9dc1d83f-b0e2-4433-abd7-695d43afd738"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   RowBox[{"HarmonicNumber", "[", 
    RowBox[{"-", "rho"}], "]"}]}], "-", 
  RowBox[{"HarmonicNumber", "[", 
   RowBox[{"1", "+", "rho"}], "]"}]}]], "Output",
 CellChangeTimes->{3.9494676036500387`*^9, 3.949467638112671*^9, 
  3.949467670863882*^9, 3.9494677162871017`*^9, 3.949467747561384*^9, 
  3.949476483986704*^9, 3.9494790004548883`*^9},
 CellLabel->
  "Out[397]=",ExpressionUUID->"d93f0a25-5f18-4a75-bdea-029315c108ef"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "The", " ", "MOM", " ", "anomalous", " ", "dimension", " ", "is", " ", 
    "defined", " ", "by", " ", "an", " ", "algebraic", " ", "equation"}], " ",
    "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"rho", "/.", 
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{"T0", "==", "a"}], ",", "rho"}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"Plot", "[", 
    RowBox[{"%", ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", 
       RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.949468332158537*^9, 3.949468380858533*^9}},
 CellLabel->
  "In[398]:=",ExpressionUUID->"5249a27e-1cf3-498e-bbed-ba3fc1cacb51"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "-", 
      SqrtBox[
       RowBox[{"1", "-", 
        RowBox[{"4", " ", "a"}]}]]}], ")"}]}], ",", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SqrtBox[
       RowBox[{"1", "-", 
        RowBox[{"4", " ", "a"}]}]]}], ")"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.949468344229347*^9, 3.9494764877783403`*^9, 
  3.949479002335113*^9},
 CellLabel->
  "Out[398]=",ExpressionUUID->"24553363-ccc2-4e24-a488-54b4dc2d3e08"],

Cell[BoxData[
 GraphicsBox[
  InterpretationBox[{
    TagBox[{{{}, {}, 
       TagBox[
        {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[2], 
         Opacity[1.], LineBox[CompressedData["
1:eJwVynk8FAgfx3Gp2LSI3UpS7kWJSDx29+m3Kco42sQqOZLK5twcUTJPYe1s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          "]]},
        Annotation[#, "Charting`Private`Tag#1"]& ], 
       TagBox[
        {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[2], 
         Opacity[1.], LineBox[CompressedData["
1:eJwVin081AkegDl6kd3xsrdLnXerobyEsMn29eGQKe0lF+1R3tISeiOVl7yd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          "]]},
        Annotation[#, "Charting`Private`Tag#1"]& ]}, {}},
     {"WolframDynamicHighlight", <|
      "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
    DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
      Slot["HighlightElements"], 
      Slot["LayoutOptions"], 
      Slot["Meta"], 
      Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
          Annotation[{
            Directive[
             Opacity[1.], 
             RGBColor[0.368417, 0.506779, 0.709798], 
             AbsoluteThickness[2]], 
            Line[CompressedData["
1:eJwVynk8FAgfx3Gp2LSI3UpS7kWJSDx29+m3Kco42sQqOZLK5twcUTJPYe1s
tVYpUT2ep4PdDhRhTfRjmMGYI0ujRsnch2FG45iJeDx/fF+fP75v66OpIcd1
dXR0ji3u/3WBNfKFBSXeL3lamiXQYqrWlqT9qMQcZp80nK/FJ/VuX6mnlNge
/c7xHzwtujsGHRWPKvEt7880zbAWvUwKuIxBJS6veuqczdXid4IJenmtEp9n
kbwy+rQY8gvz0bYYJTZmLCuORi1msQuS41+M4yNOWOHsTS0ODKyUt8eOoT6D
n2YcoMUNbalfelko8MzCq/n1CxpsSOxcbvxOjrV2HTU/1GvwyGU31Zs8Gc4p
Y0RlMRrUXM0hIUhxVY/pR4mxBu8ZDa8r44kxa9BfTWmawdsEt7T+X0UYcrtY
EBQzg3lJsdlO/kJMqO6YmzKYwZylD7PSxvhoUD6pH1U9jbHn2XacP3nYnbYi
d+DANF5vFZXdThjB93lxu/jaKSS/d/z8sc0w6nbeC3hwfQptV33nE1oxhDVd
Yf/N2j6FdZtICXzBa9z0x0z2Evokvqc+tfL05CC/1c5vOnISRc7X3bGxH2n9
9oGdajWaEB94uizpw5Zb+orEXDU6eyqdK9UMbEztiyEaqDF/99jL5uwuTEnD
gVTSB1wdWlN8aC0F2x5O5ITpfsC6aapxtx0ZicYkxyvECawcEv0mK6hBn8+7
ZywkKozab/FsKO4aEut9Mxb2qbDZIOcVJbMENPFjATtilbidv2TjhYO14OHr
2xQsGUNb1XPt15RmcC5P8naNVuA55q6CybFmWLn+ofn6cAVyHvYa1awjw+5D
5nLd7xV48fiQrfUpMhgNE7xoOxWo4n4M0rd6DoHW8W3m9gp8QfW+25/bAj4m
ZROT8lGMuNVESPJGKMY7U9vSR9H/3htm8EEKDBB+0zxIl6Pq55oT1GQKHPvS
UpKaKMeyH/MXvsmngN7juv2ucXKUbtni5lRDgX1F+yNvhsiR9Nf5a0uXdcCa
1aX5lm5y7GY6HP6rtgNSUoLNBxUy3KPJlFrrU4HmlmyRHi3DcS7hQpkFFR7t
DG/ZHSbD0lZLc2N3KpjZeAQYBspQnNcTMBdJBW7cTHeetwwLDTfUcuqocN8w
3XnuCxnSbDozL0XTgOxJeGvYJUXfINOlUw1dsOZ188GndlIsil0xoe3pgsdO
rcs45lJ8nanzfv5dF/hVB1WOr5JiQsU4+TO9bnBJql41OyfBIiU9zeKHbiA2
/XEyZ0CCr6/k83dNd0P4dgVTcV6C1lVnX+416AGv2ctu3qclmEA+9SJoYw/4
2YzYn06U4Bw/5ma4Xw+o+3KetIUteo9vQxJLe+DUE73EYqdFz5lsv+pJh5DD
oZR+phjr5aO1Nwh0eKPm/mcZRYxz8/x/345e/M3tG60axVjk0HemqpAOpdwd
DLOKRZ9d7Ubm0IHYcf/UbNKiNz9xh3e6F56N0LeY6InR1zXqd/HFXoi3+smj
SSPCol2huaMVvVDZdHQDjIrQOsnn0BStFzgXBMETbBH6tW40WbGWAbq+t/Ro
N0T4e8zg+a1NDMjZHWWww0qEhYpvQcxgQGxhIHmrsQiJZ+5+usVnQBarfbPs
kxBTSpLP6hsxQRKoV3KHK8TgrqUZw8eYQPixpIFXLES/0JPu184yIYbRdvVZ
rhB38Fgq/2ImCBAdPBKE6DJbntzwnAl///rLzw4+QjRy3Rp/2ZQFCt/9vXvG
BKjXct3ex5EFjOAWnpwjwPm9s4KZf7LgY3ps1WdtAhw/SjsSd5IFIcJU/qVi
AYqVmy3X/WvRrz/OfJMlwOFzV96xrrFAm6/bmRYtQFZpZMTXbSy4eIfgsdNJ
gDRbipnqFQva739jGGQowBdPHAYrR1lg/VbHZZ+KjzX0DwdM1rJBcpHkX1vH
x6rwg6ZdzmzQE+erG67wsULY+vKcDxuGlIEZ8yl8LJonBUmT2WCWWX/gkw0f
Cy+Nr6zIZwP3qtndRg0PiWah9APlbOjR33y4iM7D05XNpBW1bBjZa7Np2w0e
prhb7sFONgiOiSMiInl4AguWZ3LZ8CFjMsJ/NQ+jA+Udm1RsYHw1cdz02Qg+
6L7hGrXAhkdHyqzW2o3g/wDnfIkV
             "]]}, "Charting`Private`Tag#1"], 
          Annotation[{
            Directive[
             Opacity[1.], 
             RGBColor[0.880722, 0.611041, 0.142051], 
             AbsoluteThickness[2]], 
            Line[CompressedData["
1:eJwVin081AkegDl6kd3xsrdLnXerobyEsMn29eGQKe0lF+1R3tISeiOVl7yd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             "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
       "HighlightElements" -> <|
         "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
        "LayoutOptions" -> <|
         "PlotRange" -> {{-1, 1}, {-1.6180339704962785`, 0.6180339704962785}},
           "Frame" -> {{False, False}, {False, False}}, 
          "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
          "Axes" -> {True, True}, "AspectRatio" -> GoldenRatio^(-1), 
          "DefaultStyle" -> {
            Directive[
             Opacity[1.], 
             RGBColor[0.880722, 0.611041, 0.142051], 
             AbsoluteThickness[2]]}, 
          "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
              Identity[
               Part[#, 1]], 
              Identity[
               Part[#, 2]]}& ), 
            "ScalingFunctions" -> {{Identity, Identity}, {
              Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>,
         "Meta" -> <|
         "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
          Plot, "GroupHighlight" -> False|>|>]]& )[<|
      "HighlightElements" -> <|
        "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
       "LayoutOptions" -> <|
        "PlotRange" -> {{-1, 1}, {-1.6180339704962785`, 0.6180339704962785}}, 
         "Frame" -> {{False, False}, {False, False}}, "AxesOrigin" -> {0, 0}, 
         "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
         "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
           Directive[
            Opacity[1.], 
            RGBColor[0.880722, 0.611041, 0.142051], 
            AbsoluteThickness[2]]}, 
         "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
             Identity[
              Part[#, 1]], 
             Identity[
              Part[#, 2]]}& ), 
           "ScalingFunctions" -> {{Identity, Identity}, {
             Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>, 
       "Meta" -> <|
        "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
         Plot, "GroupHighlight" -> False|>|>],
     ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
      4.503599627370496*^15, -4.503599627370496*^15}}]},
   Annotation[{{{{}, {}, 
       Annotation[{
         Directive[
          Opacity[1.], 
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[2]], 
         Line[CompressedData["
1:eJwVynk8FAgfx3Gp2LSI3UpS7kWJSDx29+m3Kco42sQqOZLK5twcUTJPYe1s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          "]]}, "Charting`Private`Tag#1"], 
       Annotation[{
         Directive[
          Opacity[1.], 
          RGBColor[0.880722, 0.611041, 0.142051], 
          AbsoluteThickness[2]], 
         Line[CompressedData["
1:eJwVin081AkegDl6kd3xsrdLnXerobyEsMn29eGQKe0lF+1R3tISeiOVl7yd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          "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
    "HighlightElements" -> <|
      "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
     "LayoutOptions" -> <|
      "PlotRange" -> {{-1, 1}, {-1.6180339704962785`, 0.6180339704962785}}, 
       "Frame" -> {{False, False}, {False, False}}, "AxesOrigin" -> {0, 0}, 
       "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
       "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
         Directive[
          Opacity[1.], 
          RGBColor[0.880722, 0.611041, 0.142051], 
          AbsoluteThickness[2]]}, 
       "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
           Identity[
            Part[#, 1]], 
           Identity[
            Part[#, 2]]}& ), 
         "ScalingFunctions" -> {{Identity, Identity}, {Identity, Identity}}|>,
        "Primitives" -> {}, "GCFlag" -> False|>, 
     "Meta" -> <|
      "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
       Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]],
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{-1, 1}, {-1.6180339704962785`, 0.6180339704962785}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.949468344229347*^9, 3.9494764877783403`*^9, 
  3.949479002362968*^9},
 CellLabel->
  "Out[399]=",ExpressionUUID->"6051d05c-e505-4a27-8f42-e0dd825fc339"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "We", " ", "want", " ", "the", " ", "solution", " ", "which", " ", "goes", " ",
    "through", " ", "the", " ", "origin"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.9494683840565434`*^9, 
  3.949468411826564*^9}},ExpressionUUID->"87d30663-69ec-4621-bcbd-\
a14b01ab9f52"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"gamma", "=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"rho", "/.", 
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{"T0", "==", "a"}], ",", "rho"}], "]"}]}], ")"}], "[", 
   RowBox[{"[", "2", "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{"gamma", ",", 
   RowBox[{"{", 
    RowBox[{"a", ",", 
     RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.949468421265099*^9, 3.949468431850277*^9}},
 CellLabel->
  "In[400]:=",ExpressionUUID->"2627c964-9dd5-4eb8-8c73-89770c94253e"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "2"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "1"}], "+", 
    SqrtBox[
     RowBox[{"1", "-", 
      RowBox[{"4", " ", "a"}]}]]}], ")"}]}]], "Output",
 CellChangeTimes->{3.949468432155036*^9, 3.949476490697969*^9, 
  3.9494790036934566`*^9},
 CellLabel->
  "Out[400]=",ExpressionUUID->"57467e23-a439-4983-9096-bb8f5d9db204"],

Cell[BoxData[
 GraphicsBox[
  InterpretationBox[{
    TagBox[{{{}, {}, 
       TagBox[
        {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[2], 
         Opacity[1.], LineBox[CompressedData["
1:eJwVin081AkegDl6kd3xsrdLnXerobyEsMn29eGQKe0lF+1R3tISeiOVl7yd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          "]]},
        Annotation[#, "Charting`Private`Tag#1"]& ]}, {}},
     {"WolframDynamicHighlight", <|
      "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
    DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
      Slot["HighlightElements"], 
      Slot["LayoutOptions"], 
      Slot["Meta"], 
      Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
          Annotation[{
            Directive[
             Opacity[1.], 
             RGBColor[0.368417, 0.506779, 0.709798], 
             AbsoluteThickness[2]], 
            Line[CompressedData["
1:eJwVin081AkegDl6kd3xsrdLnXerobyEsMn29eGQKe0lF+1R3tISeiOVl7yd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             "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
       "HighlightElements" -> <|
         "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
        "LayoutOptions" -> <|
         "PlotRange" -> {{-1, 1}, {-0.49559444078202347`, 
            0.6180339704962785}}, "Frame" -> {{False, False}, {False, False}},
           "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
          "Axes" -> {True, True}, "AspectRatio" -> GoldenRatio^(-1), 
          "DefaultStyle" -> {
            Directive[
             Opacity[1.], 
             RGBColor[0.368417, 0.506779, 0.709798], 
             AbsoluteThickness[2]]}, 
          "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
              Identity[
               Part[#, 1]], 
              Identity[
               Part[#, 2]]}& ), 
            "ScalingFunctions" -> {{Identity, Identity}, {
              Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>,
         "Meta" -> <|
         "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
          Plot, "GroupHighlight" -> False|>|>]]& )[<|
      "HighlightElements" -> <|
        "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
       "LayoutOptions" -> <|
        "PlotRange" -> {{-1, 1}, {-0.49559444078202347`, 0.6180339704962785}},
          "Frame" -> {{False, False}, {False, False}}, "AxesOrigin" -> {0, 0},
          "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
         "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
           Directive[
            Opacity[1.], 
            RGBColor[0.368417, 0.506779, 0.709798], 
            AbsoluteThickness[2]]}, 
         "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
             Identity[
              Part[#, 1]], 
             Identity[
              Part[#, 2]]}& ), 
           "ScalingFunctions" -> {{Identity, Identity}, {
             Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>, 
       "Meta" -> <|
        "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
         Plot, "GroupHighlight" -> False|>|>],
     ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
      4.503599627370496*^15, -4.503599627370496*^15}}]},
   Annotation[{{{{}, {}, 
       Annotation[{
         Directive[
          Opacity[1.], 
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[2]], 
         Line[CompressedData["
1:eJwVin081AkegDl6kd3xsrdLnXerobyEsMn29eGQKe0lF+1R3tISeiOVl7yd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          "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
    "HighlightElements" -> <|
      "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
     "LayoutOptions" -> <|
      "PlotRange" -> {{-1, 1}, {-0.49559444078202347`, 0.6180339704962785}}, 
       "Frame" -> {{False, False}, {False, False}}, "AxesOrigin" -> {0, 0}, 
       "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
       "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
         Directive[
          Opacity[1.], 
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[2]]}, 
       "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
           Identity[
            Part[#, 1]], 
           Identity[
            Part[#, 2]]}& ), 
         "ScalingFunctions" -> {{Identity, Identity}, {Identity, Identity}}|>,
        "Primitives" -> {}, "GCFlag" -> False|>, 
     "Meta" -> <|
      "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
       Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]],
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{-1, 1}, {-0.49559444078202347`, 0.6180339704962785}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.949468432155036*^9, 3.949476490697969*^9, 
  3.94947900372301*^9},
 CellLabel->
  "Out[401]=",ExpressionUUID->"f6975b1e-4357-4dd4-9041-c687b54be7e6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "The", " ", "anomalous", " ", "dimension", " ", "happens", " ", "to", " ", 
    "be", " ", "the", " ", "generating", " ", "function", " ", "of", " ", 
    "the", " ", "Catalan", " ", "numbers"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Series", "[", 
    RowBox[{"gamma", ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", "0", ",", "6"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"CatalanNumber", "[", "n", "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "0", ",", "5"}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.949468456976326*^9, 3.9494685102681437`*^9}},
 CellLabel->
  "In[402]:=",ExpressionUUID->"1ebcd109-f247-43cc-9c0d-a826353952ba"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", "a"}], "-", 
   SuperscriptBox["a", "2"], "-", 
   RowBox[{"2", " ", 
    SuperscriptBox["a", "3"]}], "-", 
   RowBox[{"5", " ", 
    SuperscriptBox["a", "4"]}], "-", 
   RowBox[{"14", " ", 
    SuperscriptBox["a", "5"]}], "-", 
   RowBox[{"42", " ", 
    SuperscriptBox["a", "6"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "a", "]"}], "7"],
    SeriesData[$CellContext`a, 0, {}, 1, 7, 1],
    Editable->False]}],
  SeriesData[$CellContext`a, 0, {-1, -1, -2, -5, -14, -42}, 1, 7, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.949468462707822*^9, 3.949468515456509*^9}, 
   3.9494764935611753`*^9, 3.949479005280609*^9},
 CellLabel->
  "Out[402]=",ExpressionUUID->"74d8a50d-f3a7-4da7-9e8b-ddfdb0882206"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "1"}], ",", 
   RowBox[{"-", "1"}], ",", 
   RowBox[{"-", "2"}], ",", 
   RowBox[{"-", "5"}], ",", 
   RowBox[{"-", "14"}], ",", 
   RowBox[{"-", "42"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.949468462707822*^9, 3.949468515456509*^9}, 
   3.9494764935611753`*^9, 3.949479005281728*^9},
 CellLabel->
  "Out[403]=",ExpressionUUID->"ed1ec2f1-b399-4528-8250-07ec8dffe5bd"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"For", " ", "the", " ", "MS", " ", "solution"}], ",", " ", 
    RowBox[{"we", " ", "need", " ", "certain", " ", "derivatives"}]}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Simplify", "[", 
    RowBox[{"D", "[", 
     RowBox[{"T0", ",", "rho"}], "]"}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"1", "/", "2"}], 
     RowBox[{"D", "[", 
      RowBox[{"T0", ",", 
       RowBox[{"{", 
        RowBox[{"rho", ",", "2"}], "}"}]}], "]"}]}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"D", "[", 
    RowBox[{"gamma", ",", "a"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.949468534669426*^9, 3.949468561840983*^9}},
 CellLabel->
  "In[404]:=",ExpressionUUID->"81b8af8c-f806-4498-8dcd-740ce53e498f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "1"}], "-", 
  RowBox[{"2", " ", "rho"}]}]], "Output",
 CellChangeTimes->{{3.949468549942108*^9, 3.949468562309579*^9}, 
   3.949476494360444*^9, 3.949479006955545*^9},
 CellLabel->
  "Out[404]=",ExpressionUUID->"b64026bc-a369-43dd-acfc-3c77439c4077"],

Cell[BoxData[
 RowBox[{"-", "1"}]], "Output",
 CellChangeTimes->{{3.949468549942108*^9, 3.949468562309579*^9}, 
   3.949476494360444*^9, 3.949479006956625*^9},
 CellLabel->
  "Out[405]=",ExpressionUUID->"c15ccc00-f602-416e-a5ed-c6e3ceb9b704"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox["1", 
   SqrtBox[
    RowBox[{"1", "-", 
     RowBox[{"4", " ", "a"}]}]]]}]], "Output",
 CellChangeTimes->{{3.949468549942108*^9, 3.949468562309579*^9}, 
   3.949476494360444*^9, 3.94947900695748*^9},
 CellLabel->
  "Out[406]=",ExpressionUUID->"51904d50-f6d7-44f8-ae85-31f473f1cc45"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "The", " ", "order", " ", "epsilon", " ", "of", " ", "the", " ", "MOM", " ",
     "anomalous", " ", "dimension", " ", "is", " ", "given", " ", "by", " ", 
    "the", " ", "function", " ", "g"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"gfunc", "=", 
    RowBox[{"Simplify", "[", 
     RowBox[{"a", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "/", "2"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"D", "[", 
             RowBox[{"T0", ",", " ", 
              RowBox[{"{", 
               RowBox[{"rho", ",", "2"}], "}"}]}], "]"}], "/.", 
            RowBox[{"rho", "->", "gamma"}]}], ")"}], " ", "*", "   ", 
          RowBox[{"D", "[", 
           RowBox[{"gamma", ",", " ", "a"}], "]"}]}], " ", "-", "  ", 
         RowBox[{"(", 
          RowBox[{"T1", "/.", 
           RowBox[{"rho", "->", "gamma"}]}], ")"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{"T0", ",", " ", "rho"}], "]"}], "/.", 
         RowBox[{"rho", "->", "gamma"}]}], ")"}]}]}], " ", "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"FunctionExpand", "[", 
    RowBox[{"Series", "[", 
     RowBox[{"gfunc", ",", 
      RowBox[{"{", 
       RowBox[{"a", ",", "0", ",", "4"}], "}"}]}], "]"}], "]"}]}]}]], "Input",\

 CellChangeTimes->{{3.949468586471074*^9, 3.949468635531541*^9}},
 CellLabel->
  "In[407]:=",ExpressionUUID->"c38fdf37-a50b-49df-97d0-037c2e2a396b"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"a", " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox["1", 
       SqrtBox[
        RowBox[{"1", "-", 
         RowBox[{"4", " ", "a"}]}]]], "+", 
      RowBox[{"2", " ", "EulerGamma"}], "+", 
      RowBox[{"PolyGamma", "[", 
       RowBox[{"0", ",", 
        RowBox[{
         FractionBox["3", "2"], "-", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          SqrtBox[
           RowBox[{"1", "-", 
            RowBox[{"4", " ", "a"}]}]]}]}]}], "]"}], "+", 
      RowBox[{"PolyGamma", "[", 
       RowBox[{"0", ",", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           SqrtBox[
            RowBox[{"1", "-", 
             RowBox[{"4", " ", "a"}]}]]}], ")"}]}]}], "]"}]}], ")"}]}], 
   SqrtBox[
    RowBox[{"1", "-", 
     RowBox[{"4", " ", "a"}]}]]]}]], "Output",
 CellChangeTimes->{{3.949468600326077*^9, 3.9494686358042917`*^9}, 
   3.9494694142221737`*^9, 3.949476496093607*^9, 3.949479008206325*^9},
 CellLabel->
  "Out[407]=",ExpressionUUID->"16376861-77ef-4272-b6b4-622475b883fc"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    RowBox[{"2", " ", "a"}]}], "-", 
   RowBox[{"7", " ", 
    SuperscriptBox["a", "2"]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "26"}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}], " ", 
    SuperscriptBox["a", "3"]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "99"}], "+", 
      RowBox[{"8", " ", 
       RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}], " ", 
    SuperscriptBox["a", "4"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "a", "]"}], "5"],
    SeriesData[$CellContext`a, 0, {}, 1, 5, 1],
    Editable->False]}],
  SeriesData[$CellContext`a, 0, {-2, -7, -26 + 2 Zeta[3], -99 + 8 Zeta[3]}, 1,
    5, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.949468600326077*^9, 3.9494686358042917`*^9}, 
   3.9494694142221737`*^9, 3.949476496093607*^9, 3.949479008221107*^9},
 CellLabel->
  "Out[408]=",ExpressionUUID->"de375f99-bb82-4230-81e6-0372350c8ab4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "The", " ", "value", " ", "of", " ", "the", " ", "Green", " ", "function",
      " ", "at", " ", "L"}], "=", 
    RowBox[{"0", " ", "is", " ", "gamma0"}]}], " ", "*)"}], 
  RowBox[{
   RowBox[{
    RowBox[{"Lngamma0", "=", 
     RowBox[{"FunctionExpand", "[", " ", 
      RowBox[{"Integrate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "gfunc"}], "/", "a"}], ",", "a"}], "]"}], " ", "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{"Lngamma0", "=", " ", 
    RowBox[{"Lngamma0", "-", " ", 
     RowBox[{"Limit", "[", 
      RowBox[{"Lngamma0", ",", 
       RowBox[{"a", "->", "0"}]}], "]"}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.949469369737322*^9, 3.9494694603942347`*^9}},
 CellLabel->
  "In[409]:=",ExpressionUUID->"bdd5829c-550a-44f8-bf85-9e9ea3029cd5"],

Cell[BoxData[
 RowBox[{"EulerGamma", "-", 
  FractionBox["EulerGamma", 
   SqrtBox[
    RowBox[{"1", "-", 
     RowBox[{"4", " ", "a"}]}]]], "+", 
  FractionBox[
   RowBox[{"4", " ", "a", " ", "EulerGamma"}], 
   SqrtBox[
    RowBox[{"1", "-", 
     RowBox[{"4", " ", "a"}]}]]], "-", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"Log", "[", 
    RowBox[{"1", "-", 
     RowBox[{"4", " ", "a"}]}], "]"}]}], "+", 
  RowBox[{"LogGamma", "[", 
   RowBox[{
    FractionBox["3", "2"], "-", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     SqrtBox[
      RowBox[{"1", "-", 
       RowBox[{"4", " ", "a"}]}]]}]}], "]"}], "-", 
  RowBox[{"LogGamma", "[", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"3", "+", 
      SqrtBox[
       RowBox[{"1", "-", 
        RowBox[{"4", " ", "a"}]}]]}], ")"}]}], "]"}]}]], "Output",
 CellChangeTimes->{{3.949469398861332*^9, 3.94946942803648*^9}, 
   3.949469462383903*^9, 3.94947649749739*^9, 3.949479010086782*^9},
 CellLabel->
  "Out[410]=",ExpressionUUID->"446911c8-0e5b-4b7e-a383-31e149f832e3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"gamma0", "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{"Exp", "[", "Lngamma0", "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.949469478313505*^9, 3.949469492401107*^9}, {
  3.949469932039253*^9, 3.94946993373393*^9}},
 CellLabel->
  "In[411]:=",ExpressionUUID->"f8fcb084-c6c0-4ddc-b646-3dda0e0e4cb6"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"EulerGamma", "-", 
     RowBox[{
      SqrtBox[
       RowBox[{"1", "-", 
        RowBox[{"4", " ", "a"}]}]], " ", "EulerGamma"}]}]], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{
     FractionBox["3", "2"], "-", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      SqrtBox[
       RowBox[{"1", "-", 
        RowBox[{"4", " ", "a"}]}]]}]}], "]"}]}], 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{"4", " ", "a"}]}], ")"}], 
    RowBox[{"1", "/", "4"}]], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", 
       SqrtBox[
        RowBox[{"1", "-", 
         RowBox[{"4", " ", "a"}]}]]}], ")"}]}], "]"}]}]]], "Output",
 CellChangeTimes->{{3.9494694825274687`*^9, 3.949469492854599*^9}, 
   3.949469934219998*^9, 3.9494764995356493`*^9, 3.9494790122897997`*^9},
 CellLabel->
  "Out[411]=",ExpressionUUID->"39fdca7f-5ecb-426e-9795-48f7c960e9c9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "The", " ", "arguments", " ", "in", " ", "this", " ", "function", " ", 
    "can", " ", "be", " ", "expressed", " ", "concisely", " ", "in", " ", 
    "terms", " ", "of", " ", "the", " ", "anomalous", " ", "dimension", " ", 
    "gamma"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Expand", "[", 
    RowBox[{"1", "-", "gamma"}], "  ", "]"}], "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{"2", "+", "gamma"}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"Expand", "[", 
    RowBox[{
     RowBox[{"-", "2"}], "  ", "gamma"}], "   ", "]"}], "\[IndentingNewLine]", 
   RowBox[{"Expand", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"2", "gamma"}]}], ")"}], "^", 
     RowBox[{"(", 
      RowBox[{"1", "/", "2"}], ")"}]}], "  ", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.94946951061392*^9, 3.94946964816743*^9}, {
  3.9494696886816607`*^9, 3.949469774939887*^9}},
 CellLabel->
  "In[412]:=",ExpressionUUID->"26adca9d-ce98-46c1-aeda-9e09b3ea750c"],

Cell[BoxData[
 RowBox[{
  FractionBox["3", "2"], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   SqrtBox[
    RowBox[{"1", "-", 
     RowBox[{"4", " ", "a"}]}]]}]}]], "Output",
 CellChangeTimes->{{3.949469513374213*^9, 3.949469618213295*^9}, 
   3.949469649415448*^9, {3.949469694722383*^9, 3.9494697752576103`*^9}, 
   3.949479013931325*^9},
 CellLabel->
  "Out[412]=",ExpressionUUID->"cf74116d-40a8-4d28-8fa2-ce9286851a36"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "2"], " ", 
  RowBox[{"(", 
   RowBox[{"3", "+", 
    SqrtBox[
     RowBox[{"1", "-", 
      RowBox[{"4", " ", "a"}]}]]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.949469513374213*^9, 3.949469618213295*^9}, 
   3.949469649415448*^9, {3.949469694722383*^9, 3.9494697752576103`*^9}, 
   3.949479013932445*^9},
 CellLabel->
  "Out[413]=",ExpressionUUID->"1ad8fc59-61c8-4218-ad6f-9cee643e8d27"],

Cell[BoxData[
 RowBox[{"1", "-", 
  SqrtBox[
   RowBox[{"1", "-", 
    RowBox[{"4", " ", "a"}]}]]}]], "Output",
 CellChangeTimes->{{3.949469513374213*^9, 3.949469618213295*^9}, 
   3.949469649415448*^9, {3.949469694722383*^9, 3.9494697752576103`*^9}, 
   3.9494790139333363`*^9},
 CellLabel->
  "Out[414]=",ExpressionUUID->"9c543516-0ade-41c4-8874-f941ecf1cf8f"],

Cell[BoxData[
 SuperscriptBox[
  RowBox[{"(", 
   RowBox[{"1", "-", 
    RowBox[{"4", " ", "a"}]}], ")"}], 
  RowBox[{"1", "/", "4"}]]], "Output",
 CellChangeTimes->{{3.949469513374213*^9, 3.949469618213295*^9}, 
   3.949469649415448*^9, {3.949469694722383*^9, 3.9494697752576103`*^9}, 
   3.949479013934228*^9},
 CellLabel->
  "Out[415]=",ExpressionUUID->"a7af9715-42e4-488a-9579-c68510021e89"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{"-", "2"}], " ", "EulerGamma", " ", "gamma"}], "]"}], 
    RowBox[{
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "-", "gamma"}], "]"}], "/", " ", 
     RowBox[{"(", " ", 
      RowBox[{
       RowBox[{"Sqrt", "[", 
        RowBox[{"1", " ", "+", " ", 
         RowBox[{"2", " ", "gamma"}]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"2", "+", "gamma"}], "]"}]}], ")"}]}]}], "==", "gamma0"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.949469922971428*^9, 3.949469946766015*^9}},
 CellLabel->
  "In[416]:=",ExpressionUUID->"a0c7d281-cde9-4a96-9fb7-e23983a30d86"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.9494699404252234`*^9, 3.949469946970942*^9}, 
   3.949476502627544*^9, 3.949479015369182*^9},
 CellLabel->
  "Out[416]=",ExpressionUUID->"858c6293-568a-4442-83af-bc89a58d87d8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"Series", "[", 
   RowBox[{"gamma0", ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "0", ",", "4"}], "}"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.94946988704116*^9, 3.949469914390169*^9}, {
  3.9494699518912897`*^9, 3.949469974288987*^9}, {3.949477035093472*^9, 
  3.9494770414284554`*^9}},
 CellLabel->
  "In[417]:=",ExpressionUUID->"5172f27f-b13e-4429-b147-922d3d7b5e75"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"1", "+", 
   RowBox[{"2", " ", "a"}], "+", 
   FractionBox[
    RowBox[{"11", " ", 
     SuperscriptBox["a", "2"]}], "2"], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"17", "-", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "3"]}], ")"}], " ", 
    SuperscriptBox["a", "3"]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      FractionBox["447", "8"], "-", 
      FractionBox[
       RowBox[{"10", " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "3"]}], ")"}], " ", 
    SuperscriptBox["a", "4"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "a", "]"}], "5"],
    SeriesData[$CellContext`a, 0, {}, 0, 5, 1],
    Editable->False]}],
  SeriesData[$CellContext`a, 0, {1, 2, 
    Rational[11, 2], 17 + Rational[-2, 3] Zeta[3], Rational[447, 8] + 
    Rational[-10, 3] Zeta[3]}, 0, 5, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.949469909254641*^9, 3.949469914947307*^9}, {
   3.9494699533371887`*^9, 3.949469974962496*^9}, {3.949477035434757*^9, 
   3.94947704178308*^9}, 3.949479017889243*^9},
 CellLabel->
  "Out[417]=",ExpressionUUID->"d6c2de39-a1af-48c9-90ec-1be7ead33f64"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "The", " ", "result", " ", "coincides", " ", "with", " ", "the", " ", 
    "formula", " ", "guessed", " ", "in", " ", "Balduf", " ", "2023", " ", 
    "equation", " ", 
    RowBox[{"(", "4.15", ")"}]}], "    ", "*)"}], 
  RowBox[{
   RowBox[{"FunctionExpand", "[", 
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Exp", "[", 
        RowBox[{"EulerGamma", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"Sqrt", "[", 
            RowBox[{"1", "-", 
             RowBox[{"4", "a"}]}], "]"}]}], ")"}]}], " ", "]"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"Sqrt", "[", 
           RowBox[{"1", "-", 
            RowBox[{"4", "a"}]}], "]"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"2", "a", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"4", "a"}]}], ")"}], "^", 
           RowBox[{"(", 
            RowBox[{"1", "/", "4"}], ")"}]}]}], ")"}]}], " ", 
       RowBox[{
        RowBox[{"Gamma", "[", 
         RowBox[{
          RowBox[{"3", "/", "2"}], "-", 
          RowBox[{
           RowBox[{"1", "/", "2"}], 
           RowBox[{"Sqrt", "[", 
            RowBox[{"1", "-", 
             RowBox[{"4", "a"}]}], "]"}]}]}], "]"}], "/", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          RowBox[{"1", "/", "2"}], "+", 
          RowBox[{
           RowBox[{"1", "/", "2"}], 
           RowBox[{"Sqrt", "[", 
            RowBox[{"1", "-", 
             RowBox[{"4", "a"}]}], "]"}]}]}], "]"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"a", ",", "0", ",", "4"}], "}"}]}], "]"}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Exp", "[", 
       RowBox[{"EulerGamma", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"Sqrt", "[", 
           RowBox[{"1", "-", 
            RowBox[{"4", "a"}]}], "]"}]}], ")"}]}], " ", "]"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"Sqrt", "[", 
          RowBox[{"1", "-", 
           RowBox[{"4", "a"}]}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"2", "a", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"4", "a"}]}], ")"}], "^", 
          RowBox[{"(", 
           RowBox[{"1", "/", "4"}], ")"}]}]}], ")"}]}], " ", 
      RowBox[{
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"3", "/", "2"}], "-", 
         RowBox[{
          RowBox[{"1", "/", "2"}], 
          RowBox[{"Sqrt", "[", 
           RowBox[{"1", "-", 
            RowBox[{"4", "a"}]}], "]"}]}]}], "]"}], "/", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{"1", "/", "2"}], "+", 
         RowBox[{
          RowBox[{"1", "/", "2"}], 
          RowBox[{"Sqrt", "[", 
           RowBox[{"1", "-", 
            RowBox[{"4", "a"}]}], "]"}]}]}], "]"}]}]}], "==", "gamma0"}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.949477094811654*^9, 3.949477187102743*^9}, {
   3.949477297357874*^9, 3.949477397143806*^9}, 
   3.949479112603272*^9},ExpressionUUID->"e43b5fe2-b22e-4a91-90be-\
1b21dcb697dc"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"1", "+", 
   RowBox[{"2", " ", "a"}], "+", 
   FractionBox[
    RowBox[{"11", " ", 
     SuperscriptBox["a", "2"]}], "2"], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"17", "-", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "3"]}], ")"}], " ", 
    SuperscriptBox["a", "3"]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      FractionBox["447", "8"], "-", 
      FractionBox[
       RowBox[{"10", " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "3"]}], ")"}], " ", 
    SuperscriptBox["a", "4"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "a", "]"}], "5"],
    SeriesData[$CellContext`a, 0, {}, 0, 5, 1],
    Editable->False]}],
  SeriesData[$CellContext`a, 0, {1, 2, 
    Rational[11, 2], 17 + Rational[-2, 3] Zeta[3], Rational[447, 8] + 
    Rational[-10, 3] Zeta[3]}, 0, 5, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.949477120283424*^9, 3.949477187391767*^9}, {
   3.9494772982598743`*^9, 3.949477328111622*^9}, 3.949477400237731*^9, 
   3.9494790233866568`*^9},
 CellLabel->
  "Out[418]=",ExpressionUUID->"497182e5-a461-49cc-8db8-4d6b9b9e6eb0"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.949477120283424*^9, 3.949477187391767*^9}, {
   3.9494772982598743`*^9, 3.949477328111622*^9}, 3.949477400237731*^9, 
   3.949479023438118*^9},
 CellLabel->
  "Out[419]=",ExpressionUUID->"0dee3226-90b8-4f34-bda9-b4968cdf4ae3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "the", " ", "expression", " ", "given", " ", "in", " ", "Balduf", " ", 
    "2023", " ", "in", " ", "terms", " ", "of", " ", "gamma"}], " ", "*)"}], 
  RowBox[{"FunctionExpand", "[", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", "gamma"}], "/", "a"}], " ", 
      RowBox[{"Sqrt", "[", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"-", "gamma"}], ",", "a"}], "]"}], "]"}], 
      RowBox[{"Exp", "[", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "gamma", " ", "EulerGamma"}], "]"}], " ", 
      RowBox[{
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "-", "gamma"}], "]"}], "/", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", "gamma"}], "]"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", "0", ",", "4"}], "}"}]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.949479039931901*^9, 3.949479133317933*^9}},
 CellLabel->
  "In[424]:=",ExpressionUUID->"2e12d309-b52c-4c4f-95eb-7270d935dde8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"1", "+", 
   RowBox[{"2", " ", "a"}], "+", 
   FractionBox[
    RowBox[{"11", " ", 
     SuperscriptBox["a", "2"]}], "2"], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"17", "-", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "3"]}], ")"}], " ", 
    SuperscriptBox["a", "3"]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      FractionBox["447", "8"], "-", 
      FractionBox[
       RowBox[{"10", " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "3"]}], ")"}], " ", 
    SuperscriptBox["a", "4"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "a", "]"}], "5"],
    SeriesData[$CellContext`a, 0, {}, 0, 5, 1],
    Editable->False]}],
  SeriesData[$CellContext`a, 0, {1, 2, 
    Rational[11, 2], 17 + Rational[-2, 3] Zeta[3], Rational[447, 8] + 
    Rational[-10, 3] Zeta[3]}, 0, 5, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.949479058277363*^9, 3.949479098779935*^9}, 
   3.949479139114787*^9},
 CellLabel->
  "Out[424]=",ExpressionUUID->"5cb2e39b-7219-4662-a713-604c1b50d000"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"The", " ", "momentum", " ", "shift", " ", "delta"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"delta", "=", 
    RowBox[{"FullSimplify", "[", 
     RowBox[{"Lngamma0", "/", "gamma"}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"FunctionExpand", "[", 
    RowBox[{"Series", "[", 
     RowBox[{"delta", ",", 
      RowBox[{"{", 
       RowBox[{"a", ",", "0", ",", "3"}], "}"}]}], "]"}], "]"}]}]}]], "Input",\

 CellChangeTimes->{{3.9494700187147293`*^9, 3.94947007610104*^9}},
 CellLabel->
  "In[153]:=",ExpressionUUID->"63e5b217-0ba6-4e4d-8240-742d281fdf8b"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{
    RowBox[{"-", "1"}], "+", 
    SqrtBox[
     RowBox[{"1", "-", 
      RowBox[{"4", " ", "a"}]}]]}]], 
  RowBox[{"2", " ", 
   RowBox[{"(", 
    RowBox[{"EulerGamma", "-", 
     RowBox[{
      SqrtBox[
       RowBox[{"1", "-", 
        RowBox[{"4", " ", "a"}]}]], " ", "EulerGamma"}], "-", 
     RowBox[{
      FractionBox["1", "4"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", 
        RowBox[{"4", " ", "a"}]}], "]"}]}], "+", 
     RowBox[{"LogGamma", "[", 
      RowBox[{
       FractionBox["3", "2"], "-", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        SqrtBox[
         RowBox[{"1", "-", 
          RowBox[{"4", " ", "a"}]}]]}]}], "]"}], "-", 
     RowBox[{"LogGamma", "[", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox[
          RowBox[{"1", "-", 
           RowBox[{"4", " ", "a"}]}]]}], ")"}]}], "]"}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{{3.9494700154154663`*^9, 3.9494700192112713`*^9}, {
  3.949470058248534*^9, 3.949470076293892*^9}},
 CellLabel->
  "Out[153]=",ExpressionUUID->"1ec4d633-577d-4c57-b52e-7ccb3c3817b4"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", "2"}], "-", 
   FractionBox[
    RowBox[{"3", " ", "a"}], "2"], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["19", "6"]}], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "3"]}], ")"}], " ", 
    SuperscriptBox["a", "2"]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["103", "12"]}], "+", 
      FractionBox[
       RowBox[{"4", " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "3"]}], ")"}], " ", 
    SuperscriptBox["a", "3"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "a", "]"}], "4"],
    SeriesData[$CellContext`a, 0, {}, 0, 4, 1],
    Editable->False]}],
  SeriesData[$CellContext`a, 0, {-2, 
    Rational[-3, 2], Rational[-19, 6] + Rational[2, 3] Zeta[3], 
    Rational[-103, 12] + Rational[4, 3] Zeta[3]}, 0, 4, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.9494700154154663`*^9, 3.9494700192112713`*^9}, {
  3.949470058248534*^9, 3.9494700763056602`*^9}},
 CellLabel->
  "Out[154]=",ExpressionUUID->"ca40e11e-5f24-47ff-b6b5-514b5decc33d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Mathematica", " ", "is", " ", "reluctant", " ", "to", " ", "simplify", " ",
     "logs", " ", "and", " ", "Gamma", " ", "functions"}], " ", "*)"}], 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], "EulerGamma"}], "-", 
     RowBox[{
      RowBox[{"Log", "[", 
       RowBox[{
        RowBox[{"Sqrt", "[", 
         RowBox[{"1", "+", 
          RowBox[{"2", "gamma"}]}], "]"}], 
        RowBox[{
         RowBox[{"Gamma", "[", 
          RowBox[{"2", "+", "gamma"}], "]"}], "/", 
         RowBox[{"Gamma", "[", 
          RowBox[{"1", "-", "gamma"}], "]"}]}]}], "]"}], "/", "gamma"}], "-", 
     "delta"}], ",", " ", 
    RowBox[{"Assumptions", "->", 
     RowBox[{"{", 
      RowBox[{"a", "<", "0"}], "}"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9494718692922564`*^9, 3.949471980151074*^9}, {
  3.949472019157227*^9, 3.949472022464789*^9}, {3.9494720670610113`*^9, 
  3.949472189655205*^9}, {3.9494722324372683`*^9, 
  3.949472249988091*^9}},ExpressionUUID->"acf7bd75-c0ed-4e0f-8d97-\
ad8e1af7b674"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Log", "[", 
       FractionBox["1", 
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"3", "-", 
            SqrtBox[
             RowBox[{"1", "-", 
              RowBox[{"4", " ", "a"}]}]]}], ")"}]}], "]"}]], "]"}], "+", 
      RowBox[{"LogGamma", "[", 
       RowBox[{
        FractionBox["3", "2"], "-", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         SqrtBox[
          RowBox[{"1", "-", 
           RowBox[{"4", " ", "a"}]}]]}]}], "]"}]}], ")"}]}], 
   RowBox[{
    RowBox[{"-", "1"}], "+", 
    SqrtBox[
     RowBox[{"1", "-", 
      RowBox[{"4", " ", "a"}]}]]}]]}]], "Output",
 CellChangeTimes->{{3.949471875587997*^9, 3.949471980954541*^9}, 
   3.949472023739637*^9, {3.9494720676433153`*^9, 3.949472108630917*^9}, {
   3.949472159939137*^9, 3.949472190201716*^9}},
 CellLabel->
  "Out[175]=",ExpressionUUID->"093093b5-34ef-4d7a-b814-d86784f685ca"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Phi3 rainbows", "Subtitle",
 CellChangeTimes->{{3.949467562226077*^9, 3.9494675642762947`*^9}, {
  3.9494776559684143`*^9, 
  3.949477658738421*^9}},ExpressionUUID->"0117c595-d72b-459a-b8a7-\
514368442c5c"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "The", " ", "computation", " ", "for", " ", "phi3", " ", "rainbows", " ", 
   "is", " ", "completely", " ", 
   RowBox[{"analogous", ".", " ", "The"}], " ", "only", " ", "difference", " ",
    "is", " ", "that", " ", "the", " ", "formulas", " ", "become", " ", 
   "more", " ", "complicated", " ", "and", " ", "it", " ", "is", " ", 
   "harder"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.949470114151392*^9, 3.9494701375436487`*^9}, {
  3.949477662102058*^9, 3.949477664101225*^9}},
 CellLabel->
  "In[304]:=",ExpressionUUID->"7c0388f9-e2ab-44a2-851b-0057af169dc4"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "We", " ", "only", " ", "need", " ", "its", " ", "constant", " ", 
    "coefficient", " ", "T0", " ", "and", " ", "the", " ", "linear", " ", 
    "coefficient", " ", "T1"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"T0", "=", 
    RowBox[{"FullSimplify", "[", 
     RowBox[{"SeriesCoefficient", "[", 
      RowBox[{
       RowBox[{"1", "/", 
        RowBox[{"(", " ", 
         RowBox[{"MultiedgeIntegral", "[", 
          RowBox[{"6", ",", "eps", ",", 
           RowBox[{"rho", "+", "eps"}]}], "]"}], ")"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"eps", ",", "0", ",", "0"}], "}"}]}], "]"}], " ", "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"T1", "=", 
    RowBox[{"Simplify", "[", 
     RowBox[{"FunctionExpand", "[", " ", 
      RowBox[{"SeriesCoefficient", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"1", "/", 
          RowBox[{"(", " ", 
           RowBox[{"MultiedgeIntegral", "[", 
            RowBox[{"6", ",", "eps", ",", 
             RowBox[{"rho", "+", "eps"}]}], "]"}], ")"}]}], "/", "T0"}], ",", 
        
        RowBox[{"{", 
         RowBox[{"eps", ",", "0", ",", "1"}], "}"}]}], "]"}], " ", "]"}], 
     "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"FullSimplify", "[", "T1", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.949467654859755*^9, 3.94946774483235*^9}, {
  3.949472646558495*^9, 3.949472651536516*^9}},
 CellLabel->
  "In[425]:=",ExpressionUUID->"a2425a1f-b028-4cf3-9c5a-d9dba6286f6d"],

Cell[BoxData[
 RowBox[{"rho", " ", 
  RowBox[{"(", 
   RowBox[{"1", "+", "rho"}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{"2", "+", "rho"}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{"3", "+", "rho"}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.9494676036500387`*^9, 3.949467638112671*^9, 3.949467670863882*^9, 
   3.9494677162871017`*^9, 3.949467747561384*^9, {3.949472648285803*^9, 
   3.9494726522547607`*^9}, 3.949477666790779*^9, 3.9494791957516327`*^9},
 CellLabel->
  "Out[425]=",ExpressionUUID->"1c782012-b7f4-4744-b0bd-fbdf1d1736a4"],

Cell[BoxData[
 RowBox[{"1", "-", 
  RowBox[{"2", " ", "EulerGamma"}], "-", 
  RowBox[{"PolyGamma", "[", 
   RowBox[{"0", ",", 
    RowBox[{"1", "-", "rho"}]}], "]"}], "-", 
  RowBox[{"PolyGamma", "[", 
   RowBox[{"0", ",", 
    RowBox[{"4", "+", "rho"}]}], "]"}]}]], "Output",
 CellChangeTimes->{
  3.9494676036500387`*^9, 3.949467638112671*^9, 3.949467670863882*^9, 
   3.9494677162871017`*^9, 3.949467747561384*^9, {3.949472648285803*^9, 
   3.9494726522547607`*^9}, 3.949477666790779*^9, 3.949479195764083*^9},
 CellLabel->
  "Out[426]=",ExpressionUUID->"92578ed3-958c-4c46-af8d-4951691a47a0"],

Cell[BoxData[
 RowBox[{"1", "-", 
  RowBox[{"HarmonicNumber", "[", 
   RowBox[{"-", "rho"}], "]"}], "-", 
  RowBox[{"HarmonicNumber", "[", 
   RowBox[{"3", "+", "rho"}], "]"}]}]], "Output",
 CellChangeTimes->{
  3.9494676036500387`*^9, 3.949467638112671*^9, 3.949467670863882*^9, 
   3.9494677162871017`*^9, 3.949467747561384*^9, {3.949472648285803*^9, 
   3.9494726522547607`*^9}, 3.949477666790779*^9, 3.949479195765143*^9},
 CellLabel->
  "Out[427]=",ExpressionUUID->"295ea7ac-dc5f-4e1f-8b7f-6be5d2c9120e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "The", " ", "MOM", " ", "anomalous", " ", "dimension", " ", "is", " ", 
    "defined", " ", "by", " ", "an", " ", "algebraic", " ", "equation"}], " ",
    "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"rho", "/.", 
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{"T0", "==", "a"}], ",", "rho"}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"Plot", "[", 
    RowBox[{"%", ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", 
       RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.949468332158537*^9, 3.949468380858533*^9}},
 CellLabel->
  "In[428]:=",ExpressionUUID->"4fefbce3-ddb8-4f65-aea7-2159e3417737"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "3"}], "-", 
      SqrtBox[
       RowBox[{"5", "-", 
        RowBox[{"4", " ", 
         SqrtBox[
          RowBox[{"1", "+", "a"}]]}]}]]}], ")"}]}], ",", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "3"}], "+", 
      SqrtBox[
       RowBox[{"5", "-", 
        RowBox[{"4", " ", 
         SqrtBox[
          RowBox[{"1", "+", "a"}]]}]}]]}], ")"}]}], ",", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "3"}], "-", 
      SqrtBox[
       RowBox[{"5", "+", 
        RowBox[{"4", " ", 
         SqrtBox[
          RowBox[{"1", "+", "a"}]]}]}]]}], ")"}]}], ",", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "3"}], "+", 
      SqrtBox[
       RowBox[{"5", "+", 
        RowBox[{"4", " ", 
         SqrtBox[
          RowBox[{"1", "+", "a"}]]}]}]]}], ")"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.949477670502123*^9, 3.94947919777977*^9},
 CellLabel->
  "Out[428]=",ExpressionUUID->"772fd4da-da63-41f4-89b8-f617d2bd6058"],

Cell[BoxData[
 GraphicsBox[
  InterpretationBox[{
    TagBox[{{{}, {}, 
       TagBox[
        {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[2], 
         Opacity[1.], LineBox[CompressedData["
1:eJwVj3s0lHsfxWfM49WRIiGiUslRVEccVDo/KSFyjmsilynk1l3S1eWUpAkp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          "]]},
        Annotation[#, "Charting`Private`Tag#1"]& ], 
       TagBox[
        {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[2], 
         Opacity[1.], LineBox[CompressedData["
1:eJwVj3k41PsfxdH1Q1eWoq5SFElIV4qS7seSfilaptCikJGlKIwl2gihUlGu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          "]]},
        Annotation[#, "Charting`Private`Tag#1"]& ], 
       TagBox[
        {RGBColor[0.560181, 0.691569, 0.194885], AbsoluteThickness[2], 
         Opacity[1.], LineBox[CompressedData["
1:eJwVknk4lXkUxxW/931pk2ypdMUjIkWihd5qMg3FSFEq2dqQZVIojNzyWFLE
tAktooVJQqI4ZySkexMalMpSltzlpWXk1jB3/vg+5zl/fb/nfL56PsEueyYq
KCh4yPX/NGM1B8fHOfik+sNENKyEwaP6CaMyDiz5hqedGIJ3i80NP3/lYP6b
1ovnpxMcDmRrxEMchOzoNC7SJmhh5OjTJ+KAaXhteEuXYGjPdoWuPg72D2vO
HtAnWJK5P/tVNwdhfv15OUYEraefeC1o46Di0ZV6JXOCEc/ORNQ2c8AvnJoo
tCRYEXdZE4UcxCwUe3otI2gjq3ApfsxBbtGFlRNZgtEl9UMFVRx0/eq3cfZa
glVBrafzyjnozFf31bIjuPr9cMPFQg7GF/mbVjoQjM0a359+m4OdnSaDBxwJ
Vm+dQp/K5eDcpPMjtDPBdQKjn45d4oCLGb1IuRK0L/V8uDeeg2V5vnfsdxFM
Cg509+JzoHWj6tgRL4IC48gR92gO/JsfV2b5EHTKPrfEMZQDhdOXptXuJegS
L8xf4smBs/XYktwggulrOuwXbueA16YzFh9C8OX3gX5DVw6+X+bN9z1I0C1E
yUBnAwdUXW+fYhjBHe4rMxWsOfBJc9MdiSK42+RWsnCqPJ/Zio7WRIK5vfcX
1ClzoHcz467HSYJ9l2vqUYkD3agM565kgn7qXUolMik4pI4Hv0ohGPSvZnRG
nxQERZFu2WcJhjeeCNxXJYX2CJ5ewhWCyaKwti8PpHAyQnnKl6sEr9F+a/jF
UpiVZg47c+T3so4aWTelEJiZU2uQR3DeXY3K5jQpJMad9juTT/B5at7kVfuk
4NwzS1tUStDQpT5fXVUKVEFD2Ei9nF9QhcY1FSnsnyu00W4guCmpIGYRkcLK
Zes3WT8jGFWdutlBJgELM35siJBgs4X795gPEoCgeQ8am+S8Zww6iB5IwI0W
w8+v5f97OWnwL28JeBx+G7JiUM53d2lV/k4JjH1qSJorImj2ZVf62a0SsIkq
LVYUE0yYcc/Gz1EC2jqutk8lBG1dtqWoLpfAA9snEfbDBPMar1t6qkqgRsi/
x/sm72ODbcyPKjFk+9VYLicUzsFgdevZYthpGZv02xwKBWpLD63QEkPJOX8H
Q10Kj+6RtdiqiSHN7nLSa/neqhKXvo4Rg4VrZcoaHoWprhlqLl9EEPZioFZZ
n0JFUY1qoEAEzpOy7h43ovCjhs6UnCgRyGZEG+kvobA0oIZMezsIhVsTwqzX
U+iVbD70iv8RCsqwOjaIwm9pkQnADsAZhc3tJikU5kx9N/NCdx80xX63ciyk
MNPB/GBLYi9oFUxrYgUU8g94Rxjbf4DJemOCXb0URireDj8o6QE3W0qlf4xC
72ONBq03u2HQuCzAU4PGs5W9FzL9u4Au9wndsIDGik6jyQXz3kF/Wjf1kaVR
X3X12i3ZHcA7Py994WYa7y1I8O953w5e+azP4n00dj4p4llZtcKq+iJzlaM0
9pqetYD7LVAV7lQuS6Jx+u+3rMwmNEHoiMfmskwaTa0409zPArB4V+hdXkDj
8XWSF+URddD58GhLXCWNGlvupLprVUNjn5NtrFDu98+TafUGFVA3IlMY66Ax
t6P31McTd6BhQny4nYhGj02zSzp8/4DlDinuxqM0lqtE/l19OJ01vNqtHEox
uLRngm7stkI261zZrRPqDOoPPRxdUV3OPr3a5rBVj0H7nFdCp23VbFDUaIrY
jEE7RzXFr6V17MaRxLCvKxlM8Ww7trhMwB4Y3jDwZj2DdU5zpjirNbEZX68n
87cwKNHT+L05o4Xl+WOvuheDhw+ZeKdotrIbmOP+1gEMtr1Rddlb385qR+/w
nRHOoNcRm356Ywc7c4v6s6FYBh+bWCc9Ju9YYpDwJ/8Ug4bKjwau/9LF5tlu
i+JdYHDOowA7ktDN6mjHffO4Js9n2RpfK+tmn0fdeDEhj8H/AOV8AG0=
          "]], LineBox[CompressedData["
1:eJwBEQLu/SFib1JlAgAAACAAAAACAAAAx8speDkF4j82xm9nVqYIwPdRvV7F
JeQ/IlxuUlS3CMDbNF8bJYTlPy7Wm7EIwgjAcFcQESLc5j/grEGwYMwIwBmU
5FgEHeg/XHdYXOLVCMCuW6Cn83jpPwmw3eEK4AjAVz1/SMi96j9q/gUDZOkI
wLFebSI6/Os/lr4ur27yCMD4CkMDuVXtP/azJP4b/AjAUtE7Nh2Y7j+E06jI
BAUJwAo7C8G8ne4/1hqzTiwFCcDBpNpLXKPuP1spf9JTBQnAMHh5YZuu7j89
4l3TogUJwA4ft4wZxe4/Dqs+ukAGCcDJbDLjFfLuPw+Z1Bx8BwnAQAgpkA5M
7z+AHIY38QkJwPhx+BquUe8/kfJldhgKCcCv28elTVfvP5CeEbM/CgnAHq9m
u4xi7z9mtc0ljgoJwPxVpOYKee8/8oXh8CoLCcC3ox89B6bvP6GzvB1kDAnA
bg3vx6ar7z866345iwwJwCZ3vlJGse8/4eQRU7IMCcCUSl1ohbzvP/JWq38A
DQnAcvGakwPT7z91vrS+nA0JwCpbah6j2O8/To8FycMNCcDhxDmpQt7vP56R
KdHqDQnAUJjYvoHp7z8GYezaOA4JwAgCqEkh7+8/JsmL3F8OCcC/a3fUwPTv
P8yY/9uGDgnAdtVGX2D67z9OHUjZrQ4JwC4/Fur//+8/9aNl1NQOCcCKGfeE

          "]]},
        Annotation[#, "Charting`Private`Tag#1"]& ], 
       TagBox[
        {RGBColor[0.922526, 0.385626, 0.209179], AbsoluteThickness[2], 
         Opacity[1.], LineBox[CompressedData["
1:eJwVkHsw1HsAxX+FS0qtDZWhFOMiSS8myVfFIOmWHtLjevSOUumh5LbYbptU
RCUJJZIkssRWe7ZtQ7XLvuySbh6Fit2fpvfS7bp/nDlzZs6c+cyZGhkTvHUk
RVGbhvW/uxCLD79+0YiOm5JftLcFMT9sOT90NDZqX5w9/UiN8spZ9p++0GiY
HDBrSawaH3cTUf8AjWN2BhWHPNSY7RAU2dNHQ3DX8Vm1sRqxXeupjh4aogP+
U9ChAjdnR25rJ40VXFFDF08Fd1P2S7GahrOljtd6WIW4F+lxdXIaA8kp9zNC
VeCdyLMQSGgYZeZSPz1V8NTxgiuf0GjZ72GrNVQhgdswUMqnoZ9YlWNNN4O/
R3W2qHa4f219r4+6Gd5vPj6/fHc4s8pyLEqakXj1146MEhp2BtfKsjKbIQwx
MTxTSGNZgd8SwfFm+IgdlrCu0OBQc11fhDQjoCrswbaTNDwbu1LvmTQjJWZ3
aHgSDf96Y92cISXEjvHfQhNolEd3mjL7lFiee3FOUOwwT5ptctMzJYJPSm7P
CaPB9h0brkpRImNRW8CM9TQoP8dxgngllIPveu3X0HCgBut6opVYu1ffzjKQ
hrhe1tDxhxIbQhfkUO7Df0QHmvhNVGLL9FupkrHDfBwX+4AKBQq7q53qR9H4
zneKZxYq0JMnahDo0xgzxTn+Z5YCO8069Lk6LcoT9FhzExXY89MiIbtHixv7
pi0zWaXA4Sb27u18LbznD33lD8qR2ndI/blGi+IF3EthA3JcN9y5KKlSC4eY
2N8su+UQkyDzq8VaZFm9ed7aKMe0cvNH8vNa1ChOVx4okKMxrWiM13Yt2Bob
cnOFHPbBDbfNGFoo80oCfGpk8NzDM79urIVI/9Ikr7syrEwpPT7TYHjfq+6g
b5EMx4Rpq5bqNIg+q/0UnymDfHbo4PG3Ghil9Hsl7ZMhYfyHpX01Gqx4mkc9
nyGDUjn6w+MIDSauMTviXCZF4pYq/u2NGpjtKL6ld1MKl89/ZlwI0cBu8urI
rjwpOOPvee4M0sBzZoh5dboUC4PXnWPM18CHqZrPPShFUdONuWEMDV6lv4/S
eUkR93zh8SF+PyZuq62MLm2CtSDGzN2qH968/pBeh0aImfMOeEzohyBzbegV
60Yc3apTLGT2o6Vo9NoQZiNUxicyfIz68a7USb93UIK0NdnM4M99yPq+P31z
kwR6fSLGbnEfjAJnfhUdluC9uaVJwbE+7BC4xEkkYlRFiQzG/fMBjBNHL3FS
XyA8ddZAa9J7+J/4rHgz4Rm+n4/ngLzDwNemo4tN6lEw9vWkrM4eDHT5pTmP
foqcpbP2K051I83LgB7p+QRJ0RFxjgFv4U9bu44veYx4vZLD+zVdyHfKCTtn
KkAEq8lOVdwJqdDyFHP1I1x41J2Vs6sDNu3FGenVPPDaHcaUTnsNmwKJbfvI
GtgyvBevzm0Dw+rOlaDsKtxz4uzqetMCRqZxzadJlWh/WmHj5qaC6/e6Z7X8
cnQ7X5iNagXCGZGlKxfdgelft9xcRsjgbZvkMF1eDGc32rnwkxjhsUaZN2U3
kOyjkdbG1cPbaOXU07n5MF9dlhY6QQhWVuq6CHIZ974+HddgxwPLip30izqP
wrbuM+/ZZaDc/o3j8NjYtNKK27Y5E5SVWnh5fRRqjeObhQczCJXN/vt38U4y
r2vE5MR1dwl19eL9W2w2sR148MNDWEtYb6VRhbfTSEBBq2T5OiHxducP+R26
RHyDmHpfquoJVTTo80B3lZwLU7Nc74uJzYYhpse3a6R+ubXJCqaMsLYtdCyw
KSSaqeZ/ybMVhOJY7p1vUEwOHpgecc5CRQRMYf5LSQlRv2IEb2toIR2+7aoW
0R0SfsSz13BZG7FJTomc5FVOnkx3T3li8Jrks/Qr1pRXEPtRD9/d8O8g5VzD
0+P0K4n1wyhfA04ncdUrYCCQS3znqk7W6TqJ4DJt5iHgkv8AS3A27A==
          "]], LineBox[CompressedData["
1:eJwBEQLu/SFib1JlAgAAACAAAAACAAAAx8speDkF4j/AxvjtzMq0P/dRvV7F
JeQ/MITLTYrqtj/bNF8bJYTlP8DFejMWQbg/cFcQESLc5j/wmzUIFoy5PxmU
5FgEHeg/gOsOi0u8uj+uW6Cn83jpPyABtjtcAbw/Vz1/SMi96j9Qzb9ggCy9
P7FebSI6/Os/0NLX5dVNvj/4CkMDuVXtP9B+lsR/g78/UtE7Nh2Y7j9AOI2K
TFDAPwo7C8G8ne4/YK0x68RSwD/BpNpLXKPuP7CV8ic9VcA/MHh5YZuu7j/Q
I941LVrAPw4ft4wZxe4/2LDqowtkwD/JbDLjFfLuP/CQSc3Bd8A/QAgpkA5M
7z8IyGF4E5/AP/hx+BquUe8/EClfZoehwD+v28elTVfvP/joGTH7o8A/Hq9m
u4xi7z9YVttc4qjAP/xVpOYKee8/IF8YDq+ywD+3ox89B6bvPxA6y9tBxsA/
bg3vx6ar7z+gs+6Xs8jAPyZ3vlJGse8/EE4eMSXLwD+USl1ohbzvPyBvtfoH
0MA/cvGakwPT7z9Q50vry9nAPypbah6j2O8/4PRYkDzcwD/hxDmpQt7vP9gZ
mRKt3sA/UJjYvoHp7z9YEMaujePAPwgCqEkh7+8/WJK8yP3lwD+/a3fUwPTv
P7iM+b9t6MA/dtVGX2D67z/g1IGU3erAPy4/Fur//+8/UD9aRk3twD95Awpr

          "]]},
        Annotation[#, "Charting`Private`Tag#1"]& ], {}}, {}},
     {"WolframDynamicHighlight", <|
      "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
    DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
      Slot["HighlightElements"], 
      Slot["LayoutOptions"], 
      Slot["Meta"], 
      Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
          Annotation[{
            Directive[
             Opacity[1.], 
             RGBColor[0.368417, 0.506779, 0.709798], 
             AbsoluteThickness[2]], 
            Line[CompressedData["
1:eJwVj3s0lHsfxWfM49WRIiGiUslRVEccVDo/KSFyjmsilynk1l3S1eWUpAkp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             "]]}, "Charting`Private`Tag#1"], 
          Annotation[{
            Directive[
             Opacity[1.], 
             RGBColor[0.880722, 0.611041, 0.142051], 
             AbsoluteThickness[2]], 
            Line[CompressedData["
1:eJwVj3k41PsfxdH1Q1eWoq5SFElIV4qS7seSfilaptCikJGlKIwl2gihUlGu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             "]]}, "Charting`Private`Tag#1"], 
          Annotation[{
            Directive[
             Opacity[1.], 
             RGBColor[0.560181, 0.691569, 0.194885], 
             AbsoluteThickness[2]], 
            Line[CompressedData["
1:eJwVknk4lXkUxxW/931pk2ypdMUjIkWihd5qMg3FSFEq2dqQZVIojNzyWFLE
tAktooVJQqI4ZySkexMalMpSltzlpWXk1jB3/vg+5zl/fb/nfL56PsEueyYq
KCh4yPX/NGM1B8fHOfik+sNENKyEwaP6CaMyDiz5hqedGIJ3i80NP3/lYP6b
1ovnpxMcDmRrxEMchOzoNC7SJmhh5OjTJ+KAaXhteEuXYGjPdoWuPg72D2vO
HtAnWJK5P/tVNwdhfv15OUYEraefeC1o46Di0ZV6JXOCEc/ORNQ2c8AvnJoo
tCRYEXdZE4UcxCwUe3otI2gjq3ApfsxBbtGFlRNZgtEl9UMFVRx0/eq3cfZa
glVBrafzyjnozFf31bIjuPr9cMPFQg7GF/mbVjoQjM0a359+m4OdnSaDBxwJ
Vm+dQp/K5eDcpPMjtDPBdQKjn45d4oCLGb1IuRK0L/V8uDeeg2V5vnfsdxFM
Cg509+JzoHWj6tgRL4IC48gR92gO/JsfV2b5EHTKPrfEMZQDhdOXptXuJegS
L8xf4smBs/XYktwggulrOuwXbueA16YzFh9C8OX3gX5DVw6+X+bN9z1I0C1E
yUBnAwdUXW+fYhjBHe4rMxWsOfBJc9MdiSK42+RWsnCqPJ/Zio7WRIK5vfcX
1ClzoHcz467HSYJ9l2vqUYkD3agM565kgn7qXUolMik4pI4Hv0ohGPSvZnRG
nxQERZFu2WcJhjeeCNxXJYX2CJ5ewhWCyaKwti8PpHAyQnnKl6sEr9F+a/jF
UpiVZg47c+T3so4aWTelEJiZU2uQR3DeXY3K5jQpJMad9juTT/B5at7kVfuk
4NwzS1tUStDQpT5fXVUKVEFD2Ei9nF9QhcY1FSnsnyu00W4guCmpIGYRkcLK
Zes3WT8jGFWdutlBJgELM35siJBgs4X795gPEoCgeQ8am+S8Zww6iB5IwI0W
w8+v5f97OWnwL28JeBx+G7JiUM53d2lV/k4JjH1qSJorImj2ZVf62a0SsIkq
LVYUE0yYcc/Gz1EC2jqutk8lBG1dtqWoLpfAA9snEfbDBPMar1t6qkqgRsi/
x/sm72ODbcyPKjFk+9VYLicUzsFgdevZYthpGZv02xwKBWpLD63QEkPJOX8H
Q10Kj+6RtdiqiSHN7nLSa/neqhKXvo4Rg4VrZcoaHoWprhlqLl9EEPZioFZZ
n0JFUY1qoEAEzpOy7h43ovCjhs6UnCgRyGZEG+kvobA0oIZMezsIhVsTwqzX
U+iVbD70iv8RCsqwOjaIwm9pkQnADsAZhc3tJikU5kx9N/NCdx80xX63ciyk
MNPB/GBLYi9oFUxrYgUU8g94Rxjbf4DJemOCXb0URireDj8o6QE3W0qlf4xC
72ONBq03u2HQuCzAU4PGs5W9FzL9u4Au9wndsIDGik6jyQXz3kF/Wjf1kaVR
X3X12i3ZHcA7Py994WYa7y1I8O953w5e+azP4n00dj4p4llZtcKq+iJzlaM0
9pqetYD7LVAV7lQuS6Jx+u+3rMwmNEHoiMfmskwaTa0409zPArB4V+hdXkDj
8XWSF+URddD58GhLXCWNGlvupLprVUNjn5NtrFDu98+TafUGFVA3IlMY66Ax
t6P31McTd6BhQny4nYhGj02zSzp8/4DlDinuxqM0lqtE/l19OJ01vNqtHEox
uLRngm7stkI261zZrRPqDOoPPRxdUV3OPr3a5rBVj0H7nFdCp23VbFDUaIrY
jEE7RzXFr6V17MaRxLCvKxlM8Ww7trhMwB4Y3jDwZj2DdU5zpjirNbEZX68n
87cwKNHT+L05o4Xl+WOvuheDhw+ZeKdotrIbmOP+1gEMtr1Rddlb385qR+/w
nRHOoNcRm356Ywc7c4v6s6FYBh+bWCc9Ju9YYpDwJ/8Ug4bKjwau/9LF5tlu
i+JdYHDOowA7ktDN6mjHffO4Js9n2RpfK+tmn0fdeDEhj8H/AOV8AG0=
             "]], 
            Line[CompressedData["
1:eJwBEQLu/SFib1JlAgAAACAAAAACAAAAx8speDkF4j82xm9nVqYIwPdRvV7F
JeQ/IlxuUlS3CMDbNF8bJYTlPy7Wm7EIwgjAcFcQESLc5j/grEGwYMwIwBmU
5FgEHeg/XHdYXOLVCMCuW6Cn83jpPwmw3eEK4AjAVz1/SMi96j9q/gUDZOkI
wLFebSI6/Os/lr4ur27yCMD4CkMDuVXtP/azJP4b/AjAUtE7Nh2Y7j+E06jI
BAUJwAo7C8G8ne4/1hqzTiwFCcDBpNpLXKPuP1spf9JTBQnAMHh5YZuu7j89
4l3TogUJwA4ft4wZxe4/Dqs+ukAGCcDJbDLjFfLuPw+Z1Bx8BwnAQAgpkA5M
7z+AHIY38QkJwPhx+BquUe8/kfJldhgKCcCv28elTVfvP5CeEbM/CgnAHq9m
u4xi7z9mtc0ljgoJwPxVpOYKee8/8oXh8CoLCcC3ox89B6bvP6GzvB1kDAnA
bg3vx6ar7z866345iwwJwCZ3vlJGse8/4eQRU7IMCcCUSl1ohbzvP/JWq38A
DQnAcvGakwPT7z91vrS+nA0JwCpbah6j2O8/To8FycMNCcDhxDmpQt7vP56R
KdHqDQnAUJjYvoHp7z8GYezaOA4JwAgCqEkh7+8/JsmL3F8OCcC/a3fUwPTv
P8yY/9uGDgnAdtVGX2D67z9OHUjZrQ4JwC4/Fur//+8/9aNl1NQOCcCKGfeE

             "]]}, "Charting`Private`Tag#1"], 
          Annotation[{
            Directive[
             Opacity[1.], 
             RGBColor[0.922526, 0.385626, 0.209179], 
             AbsoluteThickness[2]], 
            Line[CompressedData["
1:eJwVkHsw1HsAxX+FS0qtDZWhFOMiSS8myVfFIOmWHtLjevSOUumh5LbYbptU
RCUJJZIkssRWe7ZtQ7XLvuySbh6Fit2fpvfS7bp/nDlzZs6c+cyZGhkTvHUk
RVGbhvW/uxCLD79+0YiOm5JftLcFMT9sOT90NDZqX5w9/UiN8spZ9p++0GiY
HDBrSawaH3cTUf8AjWN2BhWHPNSY7RAU2dNHQ3DX8Vm1sRqxXeupjh4aogP+
U9ChAjdnR25rJ40VXFFDF08Fd1P2S7GahrOljtd6WIW4F+lxdXIaA8kp9zNC
VeCdyLMQSGgYZeZSPz1V8NTxgiuf0GjZ72GrNVQhgdswUMqnoZ9YlWNNN4O/
R3W2qHa4f219r4+6Gd5vPj6/fHc4s8pyLEqakXj1146MEhp2BtfKsjKbIQwx
MTxTSGNZgd8SwfFm+IgdlrCu0OBQc11fhDQjoCrswbaTNDwbu1LvmTQjJWZ3
aHgSDf96Y92cISXEjvHfQhNolEd3mjL7lFiee3FOUOwwT5ptctMzJYJPSm7P
CaPB9h0brkpRImNRW8CM9TQoP8dxgngllIPveu3X0HCgBut6opVYu1ffzjKQ
hrhe1tDxhxIbQhfkUO7Df0QHmvhNVGLL9FupkrHDfBwX+4AKBQq7q53qR9H4
zneKZxYq0JMnahDo0xgzxTn+Z5YCO8069Lk6LcoT9FhzExXY89MiIbtHixv7
pi0zWaXA4Sb27u18LbznD33lD8qR2ndI/blGi+IF3EthA3JcN9y5KKlSC4eY
2N8su+UQkyDzq8VaZFm9ed7aKMe0cvNH8vNa1ChOVx4okKMxrWiM13Yt2Bob
cnOFHPbBDbfNGFoo80oCfGpk8NzDM79urIVI/9Ikr7syrEwpPT7TYHjfq+6g
b5EMx4Rpq5bqNIg+q/0UnymDfHbo4PG3Ghil9Hsl7ZMhYfyHpX01Gqx4mkc9
nyGDUjn6w+MIDSauMTviXCZF4pYq/u2NGpjtKL6ld1MKl89/ZlwI0cBu8urI
rjwpOOPvee4M0sBzZoh5dboUC4PXnWPM18CHqZrPPShFUdONuWEMDV6lv4/S
eUkR93zh8SF+PyZuq62MLm2CtSDGzN2qH968/pBeh0aImfMOeEzohyBzbegV
60Yc3apTLGT2o6Vo9NoQZiNUxicyfIz68a7USb93UIK0NdnM4M99yPq+P31z
kwR6fSLGbnEfjAJnfhUdluC9uaVJwbE+7BC4xEkkYlRFiQzG/fMBjBNHL3FS
XyA8ddZAa9J7+J/4rHgz4Rm+n4/ngLzDwNemo4tN6lEw9vWkrM4eDHT5pTmP
foqcpbP2K051I83LgB7p+QRJ0RFxjgFv4U9bu44veYx4vZLD+zVdyHfKCTtn
KkAEq8lOVdwJqdDyFHP1I1x41J2Vs6sDNu3FGenVPPDaHcaUTnsNmwKJbfvI
GtgyvBevzm0Dw+rOlaDsKtxz4uzqetMCRqZxzadJlWh/WmHj5qaC6/e6Z7X8
cnQ7X5iNagXCGZGlKxfdgelft9xcRsjgbZvkMF1eDGc32rnwkxjhsUaZN2U3
kOyjkdbG1cPbaOXU07n5MF9dlhY6QQhWVuq6CHIZ974+HddgxwPLip30izqP
wrbuM+/ZZaDc/o3j8NjYtNKK27Y5E5SVWnh5fRRqjeObhQczCJXN/vt38U4y
r2vE5MR1dwl19eL9W2w2sR148MNDWEtYb6VRhbfTSEBBq2T5OiHxducP+R26
RHyDmHpfquoJVTTo80B3lZwLU7Nc74uJzYYhpse3a6R+ubXJCqaMsLYtdCyw
KSSaqeZ/ybMVhOJY7p1vUEwOHpgecc5CRQRMYf5LSQlRv2IEb2toIR2+7aoW
0R0SfsSz13BZG7FJTomc5FVOnkx3T3li8Jrks/Qr1pRXEPtRD9/d8O8g5VzD
0+P0K4n1wyhfA04ncdUrYCCQS3znqk7W6TqJ4DJt5iHgkv8AS3A27A==
             "]], 
            Line[CompressedData["
1:eJwBEQLu/SFib1JlAgAAACAAAAACAAAAx8speDkF4j/AxvjtzMq0P/dRvV7F
JeQ/MITLTYrqtj/bNF8bJYTlP8DFejMWQbg/cFcQESLc5j/wmzUIFoy5PxmU
5FgEHeg/gOsOi0u8uj+uW6Cn83jpPyABtjtcAbw/Vz1/SMi96j9Qzb9ggCy9
P7FebSI6/Os/0NLX5dVNvj/4CkMDuVXtP9B+lsR/g78/UtE7Nh2Y7j9AOI2K
TFDAPwo7C8G8ne4/YK0x68RSwD/BpNpLXKPuP7CV8ic9VcA/MHh5YZuu7j/Q
I941LVrAPw4ft4wZxe4/2LDqowtkwD/JbDLjFfLuP/CQSc3Bd8A/QAgpkA5M
7z8IyGF4E5/AP/hx+BquUe8/EClfZoehwD+v28elTVfvP/joGTH7o8A/Hq9m
u4xi7z9YVttc4qjAP/xVpOYKee8/IF8YDq+ywD+3ox89B6bvPxA6y9tBxsA/
bg3vx6ar7z+gs+6Xs8jAPyZ3vlJGse8/EE4eMSXLwD+USl1ohbzvPyBvtfoH
0MA/cvGakwPT7z9Q50vry9nAPypbah6j2O8/4PRYkDzcwD/hxDmpQt7vP9gZ
mRKt3sA/UJjYvoHp7z9YEMaujePAPwgCqEkh7+8/WJK8yP3lwD+/a3fUwPTv
P7iM+b9t6MA/dtVGX2D67z/g1IGU3erAPy4/Fur//+8/UD9aRk3twD95Awpr

             "]]}, "Charting`Private`Tag#1"], {}}}, {}}, <|
       "HighlightElements" -> <|
         "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
        "LayoutOptions" -> <|
         "PlotRange" -> {{-1, 1}, {-3.1322418778913694`, 
            0.13224187789136943`}}, 
          "Frame" -> {{False, False}, {False, False}}, "AxesOrigin" -> {0, 0},
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
          "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
            Directive[
             Opacity[1.], 
             RGBColor[0.922526, 0.385626, 0.209179], 
             AbsoluteThickness[2]]}, 
          "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
              Identity[
               Part[#, 1]], 
              Identity[
               Part[#, 2]]}& ), 
            "ScalingFunctions" -> {{Identity, Identity}, {
              Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>,
         "Meta" -> <|
         "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
          Plot, "GroupHighlight" -> False|>|>]]& )[<|
      "HighlightElements" -> <|
        "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
       "LayoutOptions" -> <|
        "PlotRange" -> {{-1, 1}, {-3.1322418778913694`, 
           0.13224187789136943`}}, 
         "Frame" -> {{False, False}, {False, False}}, "AxesOrigin" -> {0, 0}, 
         "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
         "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
           Directive[
            Opacity[1.], 
            RGBColor[0.922526, 0.385626, 0.209179], 
            AbsoluteThickness[2]]}, 
         "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
             Identity[
              Part[#, 1]], 
             Identity[
              Part[#, 2]]}& ), 
           "ScalingFunctions" -> {{Identity, Identity}, {
             Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>, 
       "Meta" -> <|
        "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
         Plot, "GroupHighlight" -> False|>|>],
     ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
      4.503599627370496*^15, -4.503599627370496*^15}}]},
   Annotation[{{{{}, {}, 
       Annotation[{
         Directive[
          Opacity[1.], 
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[2]], 
         Line[CompressedData["
1:eJwVj3s0lHsfxWfM49WRIiGiUslRVEccVDo/KSFyjmsilynk1l3S1eWUpAkp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          "]]}, "Charting`Private`Tag#1"], 
       Annotation[{
         Directive[
          Opacity[1.], 
          RGBColor[0.880722, 0.611041, 0.142051], 
          AbsoluteThickness[2]], 
         Line[CompressedData["
1:eJwVj3k41PsfxdH1Q1eWoq5SFElIV4qS7seSfilaptCikJGlKIwl2gihUlGu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          "]]}, "Charting`Private`Tag#1"], 
       Annotation[{
         Directive[
          Opacity[1.], 
          RGBColor[0.560181, 0.691569, 0.194885], 
          AbsoluteThickness[2]], 
         Line[CompressedData["
1:eJwVknk4lXkUxxW/931pk2ypdMUjIkWihd5qMg3FSFEq2dqQZVIojNzyWFLE
tAktooVJQqI4ZySkexMalMpSltzlpWXk1jB3/vg+5zl/fb/nfL56PsEueyYq
KCh4yPX/NGM1B8fHOfik+sNENKyEwaP6CaMyDiz5hqedGIJ3i80NP3/lYP6b
1ovnpxMcDmRrxEMchOzoNC7SJmhh5OjTJ+KAaXhteEuXYGjPdoWuPg72D2vO
HtAnWJK5P/tVNwdhfv15OUYEraefeC1o46Di0ZV6JXOCEc/ORNQ2c8AvnJoo
tCRYEXdZE4UcxCwUe3otI2gjq3ApfsxBbtGFlRNZgtEl9UMFVRx0/eq3cfZa
glVBrafzyjnozFf31bIjuPr9cMPFQg7GF/mbVjoQjM0a359+m4OdnSaDBxwJ
Vm+dQp/K5eDcpPMjtDPBdQKjn45d4oCLGb1IuRK0L/V8uDeeg2V5vnfsdxFM
Cg509+JzoHWj6tgRL4IC48gR92gO/JsfV2b5EHTKPrfEMZQDhdOXptXuJegS
L8xf4smBs/XYktwggulrOuwXbueA16YzFh9C8OX3gX5DVw6+X+bN9z1I0C1E
yUBnAwdUXW+fYhjBHe4rMxWsOfBJc9MdiSK42+RWsnCqPJ/Zio7WRIK5vfcX
1ClzoHcz467HSYJ9l2vqUYkD3agM565kgn7qXUolMik4pI4Hv0ohGPSvZnRG
nxQERZFu2WcJhjeeCNxXJYX2CJ5ewhWCyaKwti8PpHAyQnnKl6sEr9F+a/jF
UpiVZg47c+T3so4aWTelEJiZU2uQR3DeXY3K5jQpJMad9juTT/B5at7kVfuk
4NwzS1tUStDQpT5fXVUKVEFD2Ei9nF9QhcY1FSnsnyu00W4guCmpIGYRkcLK
Zes3WT8jGFWdutlBJgELM35siJBgs4X795gPEoCgeQ8am+S8Zww6iB5IwI0W
w8+v5f97OWnwL28JeBx+G7JiUM53d2lV/k4JjH1qSJorImj2ZVf62a0SsIkq
LVYUE0yYcc/Gz1EC2jqutk8lBG1dtqWoLpfAA9snEfbDBPMar1t6qkqgRsi/
x/sm72ODbcyPKjFk+9VYLicUzsFgdevZYthpGZv02xwKBWpLD63QEkPJOX8H
Q10Kj+6RtdiqiSHN7nLSa/neqhKXvo4Rg4VrZcoaHoWprhlqLl9EEPZioFZZ
n0JFUY1qoEAEzpOy7h43ovCjhs6UnCgRyGZEG+kvobA0oIZMezsIhVsTwqzX
U+iVbD70iv8RCsqwOjaIwm9pkQnADsAZhc3tJikU5kx9N/NCdx80xX63ciyk
MNPB/GBLYi9oFUxrYgUU8g94Rxjbf4DJemOCXb0URireDj8o6QE3W0qlf4xC
72ONBq03u2HQuCzAU4PGs5W9FzL9u4Au9wndsIDGik6jyQXz3kF/Wjf1kaVR
X3X12i3ZHcA7Py994WYa7y1I8O953w5e+azP4n00dj4p4llZtcKq+iJzlaM0
9pqetYD7LVAV7lQuS6Jx+u+3rMwmNEHoiMfmskwaTa0409zPArB4V+hdXkDj
8XWSF+URddD58GhLXCWNGlvupLprVUNjn5NtrFDu98+TafUGFVA3IlMY66Ax
t6P31McTd6BhQny4nYhGj02zSzp8/4DlDinuxqM0lqtE/l19OJ01vNqtHEox
uLRngm7stkI261zZrRPqDOoPPRxdUV3OPr3a5rBVj0H7nFdCp23VbFDUaIrY
jEE7RzXFr6V17MaRxLCvKxlM8Ww7trhMwB4Y3jDwZj2DdU5zpjirNbEZX68n
87cwKNHT+L05o4Xl+WOvuheDhw+ZeKdotrIbmOP+1gEMtr1Rddlb385qR+/w
nRHOoNcRm356Ywc7c4v6s6FYBh+bWCc9Ju9YYpDwJ/8Ug4bKjwau/9LF5tlu
i+JdYHDOowA7ktDN6mjHffO4Js9n2RpfK+tmn0fdeDEhj8H/AOV8AG0=
          "]], 
         Line[CompressedData["
1:eJwBEQLu/SFib1JlAgAAACAAAAACAAAAx8speDkF4j82xm9nVqYIwPdRvV7F
JeQ/IlxuUlS3CMDbNF8bJYTlPy7Wm7EIwgjAcFcQESLc5j/grEGwYMwIwBmU
5FgEHeg/XHdYXOLVCMCuW6Cn83jpPwmw3eEK4AjAVz1/SMi96j9q/gUDZOkI
wLFebSI6/Os/lr4ur27yCMD4CkMDuVXtP/azJP4b/AjAUtE7Nh2Y7j+E06jI
BAUJwAo7C8G8ne4/1hqzTiwFCcDBpNpLXKPuP1spf9JTBQnAMHh5YZuu7j89
4l3TogUJwA4ft4wZxe4/Dqs+ukAGCcDJbDLjFfLuPw+Z1Bx8BwnAQAgpkA5M
7z+AHIY38QkJwPhx+BquUe8/kfJldhgKCcCv28elTVfvP5CeEbM/CgnAHq9m
u4xi7z9mtc0ljgoJwPxVpOYKee8/8oXh8CoLCcC3ox89B6bvP6GzvB1kDAnA
bg3vx6ar7z866345iwwJwCZ3vlJGse8/4eQRU7IMCcCUSl1ohbzvP/JWq38A
DQnAcvGakwPT7z91vrS+nA0JwCpbah6j2O8/To8FycMNCcDhxDmpQt7vP56R
KdHqDQnAUJjYvoHp7z8GYezaOA4JwAgCqEkh7+8/JsmL3F8OCcC/a3fUwPTv
P8yY/9uGDgnAdtVGX2D67z9OHUjZrQ4JwC4/Fur//+8/9aNl1NQOCcCKGfeE

          "]]}, "Charting`Private`Tag#1"], 
       Annotation[{
         Directive[
          Opacity[1.], 
          RGBColor[0.922526, 0.385626, 0.209179], 
          AbsoluteThickness[2]], 
         Line[CompressedData["
1:eJwVkHsw1HsAxX+FS0qtDZWhFOMiSS8myVfFIOmWHtLjevSOUumh5LbYbptU
RCUJJZIkssRWe7ZtQ7XLvuySbh6Fit2fpvfS7bp/nDlzZs6c+cyZGhkTvHUk
RVGbhvW/uxCLD79+0YiOm5JftLcFMT9sOT90NDZqX5w9/UiN8spZ9p++0GiY
HDBrSawaH3cTUf8AjWN2BhWHPNSY7RAU2dNHQ3DX8Vm1sRqxXeupjh4aogP+
U9ChAjdnR25rJ40VXFFDF08Fd1P2S7GahrOljtd6WIW4F+lxdXIaA8kp9zNC
VeCdyLMQSGgYZeZSPz1V8NTxgiuf0GjZ72GrNVQhgdswUMqnoZ9YlWNNN4O/
R3W2qHa4f219r4+6Gd5vPj6/fHc4s8pyLEqakXj1146MEhp2BtfKsjKbIQwx
MTxTSGNZgd8SwfFm+IgdlrCu0OBQc11fhDQjoCrswbaTNDwbu1LvmTQjJWZ3
aHgSDf96Y92cISXEjvHfQhNolEd3mjL7lFiee3FOUOwwT5ptctMzJYJPSm7P
CaPB9h0brkpRImNRW8CM9TQoP8dxgngllIPveu3X0HCgBut6opVYu1ffzjKQ
hrhe1tDxhxIbQhfkUO7Df0QHmvhNVGLL9FupkrHDfBwX+4AKBQq7q53qR9H4
zneKZxYq0JMnahDo0xgzxTn+Z5YCO8069Lk6LcoT9FhzExXY89MiIbtHixv7
pi0zWaXA4Sb27u18LbznD33lD8qR2ndI/blGi+IF3EthA3JcN9y5KKlSC4eY
2N8su+UQkyDzq8VaZFm9ed7aKMe0cvNH8vNa1ChOVx4okKMxrWiM13Yt2Bob
cnOFHPbBDbfNGFoo80oCfGpk8NzDM79urIVI/9Ikr7syrEwpPT7TYHjfq+6g
b5EMx4Rpq5bqNIg+q/0UnymDfHbo4PG3Ghil9Hsl7ZMhYfyHpX01Gqx4mkc9
nyGDUjn6w+MIDSauMTviXCZF4pYq/u2NGpjtKL6ld1MKl89/ZlwI0cBu8urI
rjwpOOPvee4M0sBzZoh5dboUC4PXnWPM18CHqZrPPShFUdONuWEMDV6lv4/S
eUkR93zh8SF+PyZuq62MLm2CtSDGzN2qH968/pBeh0aImfMOeEzohyBzbegV
60Yc3apTLGT2o6Vo9NoQZiNUxicyfIz68a7USb93UIK0NdnM4M99yPq+P31z
kwR6fSLGbnEfjAJnfhUdluC9uaVJwbE+7BC4xEkkYlRFiQzG/fMBjBNHL3FS
XyA8ddZAa9J7+J/4rHgz4Rm+n4/ngLzDwNemo4tN6lEw9vWkrM4eDHT5pTmP
foqcpbP2K051I83LgB7p+QRJ0RFxjgFv4U9bu44veYx4vZLD+zVdyHfKCTtn
KkAEq8lOVdwJqdDyFHP1I1x41J2Vs6sDNu3FGenVPPDaHcaUTnsNmwKJbfvI
GtgyvBevzm0Dw+rOlaDsKtxz4uzqetMCRqZxzadJlWh/WmHj5qaC6/e6Z7X8
cnQ7X5iNagXCGZGlKxfdgelft9xcRsjgbZvkMF1eDGc32rnwkxjhsUaZN2U3
kOyjkdbG1cPbaOXU07n5MF9dlhY6QQhWVuq6CHIZ974+HddgxwPLip30izqP
wrbuM+/ZZaDc/o3j8NjYtNKK27Y5E5SVWnh5fRRqjeObhQczCJXN/vt38U4y
r2vE5MR1dwl19eL9W2w2sR148MNDWEtYb6VRhbfTSEBBq2T5OiHxducP+R26
RHyDmHpfquoJVTTo80B3lZwLU7Nc74uJzYYhpse3a6R+ubXJCqaMsLYtdCyw
KSSaqeZ/ybMVhOJY7p1vUEwOHpgecc5CRQRMYf5LSQlRv2IEb2toIR2+7aoW
0R0SfsSz13BZG7FJTomc5FVOnkx3T3li8Jrks/Qr1pRXEPtRD9/d8O8g5VzD
0+P0K4n1wyhfA04ncdUrYCCQS3znqk7W6TqJ4DJt5iHgkv8AS3A27A==
          "]], 
         Line[CompressedData["
1:eJwBEQLu/SFib1JlAgAAACAAAAACAAAAx8speDkF4j/AxvjtzMq0P/dRvV7F
JeQ/MITLTYrqtj/bNF8bJYTlP8DFejMWQbg/cFcQESLc5j/wmzUIFoy5PxmU
5FgEHeg/gOsOi0u8uj+uW6Cn83jpPyABtjtcAbw/Vz1/SMi96j9Qzb9ggCy9
P7FebSI6/Os/0NLX5dVNvj/4CkMDuVXtP9B+lsR/g78/UtE7Nh2Y7j9AOI2K
TFDAPwo7C8G8ne4/YK0x68RSwD/BpNpLXKPuP7CV8ic9VcA/MHh5YZuu7j/Q
I941LVrAPw4ft4wZxe4/2LDqowtkwD/JbDLjFfLuP/CQSc3Bd8A/QAgpkA5M
7z8IyGF4E5/AP/hx+BquUe8/EClfZoehwD+v28elTVfvP/joGTH7o8A/Hq9m
u4xi7z9YVttc4qjAP/xVpOYKee8/IF8YDq+ywD+3ox89B6bvPxA6y9tBxsA/
bg3vx6ar7z+gs+6Xs8jAPyZ3vlJGse8/EE4eMSXLwD+USl1ohbzvPyBvtfoH
0MA/cvGakwPT7z9Q50vry9nAPypbah6j2O8/4PRYkDzcwD/hxDmpQt7vP9gZ
mRKt3sA/UJjYvoHp7z9YEMaujePAPwgCqEkh7+8/WJK8yP3lwD+/a3fUwPTv
P7iM+b9t6MA/dtVGX2D67z/g1IGU3erAPy4/Fur//+8/UD9aRk3twD95Awpr

          "]]}, "Charting`Private`Tag#1"], {}}}, {}}, <|
    "HighlightElements" -> <|
      "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
     "LayoutOptions" -> <|
      "PlotRange" -> {{-1, 1}, {-3.1322418778913694`, 0.13224187789136943`}}, 
       "Frame" -> {{False, False}, {False, False}}, "AxesOrigin" -> {0, 0}, 
       "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
       "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
         Directive[
          Opacity[1.], 
          RGBColor[0.922526, 0.385626, 0.209179], 
          AbsoluteThickness[2]]}, 
       "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
           Identity[
            Part[#, 1]], 
           Identity[
            Part[#, 2]]}& ), 
         "ScalingFunctions" -> {{Identity, Identity}, {Identity, Identity}}|>,
        "Primitives" -> {}, "GCFlag" -> False|>, 
     "Meta" -> <|
      "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
       Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]],
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{-1, 1}, {-3.1322418778913694`, 0.13224187789136943`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.949477670502123*^9, 3.949479197819902*^9},
 CellLabel->
  "Out[429]=",ExpressionUUID->"e6608080-56e6-4eee-b70b-fed635467eba"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "We", " ", "want", " ", "the", " ", "solution", " ", "which", " ", "goes", " ",
    "through", " ", "the", " ", "origin"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.9494683840565434`*^9, 
  3.949468411826564*^9}},ExpressionUUID->"d167a51d-3277-4861-a4bf-\
9a36cfef3ce8"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"gamma", "=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"rho", "/.", 
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{"T0", "==", "a"}], ",", "rho"}], "]"}]}], ")"}], "[", 
   RowBox[{"[", "4", "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{"gamma", ",", 
   RowBox[{"{", 
    RowBox[{"a", ",", 
     RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Series", "[", 
  RowBox[{"gamma", ",", 
   RowBox[{"{", 
    RowBox[{"a", ",", "0", ",", "6"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.949468421265099*^9, 3.949468431850277*^9}, 
   3.949472711779611*^9, {3.949472742906424*^9, 3.9494727436772842`*^9}},
 CellLabel->
  "In[430]:=",ExpressionUUID->"cb79772c-b763-4ad8-a87c-76b7cb394d99"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "2"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "3"}], "+", 
    SqrtBox[
     RowBox[{"5", "+", 
      RowBox[{"4", " ", 
       SqrtBox[
        RowBox[{"1", "+", "a"}]]}]}]]}], ")"}]}]], "Output",
 CellChangeTimes->{3.949468432155036*^9, 3.949472711973659*^9, 
  3.9494727443953037`*^9, 3.949477675255622*^9, 3.9494791998391647`*^9},
 CellLabel->
  "Out[430]=",ExpressionUUID->"38509ca1-6ba4-409d-b9c7-2d96b79817d0"],

Cell[BoxData[
 GraphicsBox[
  InterpretationBox[{
    TagBox[{{{}, {}, 
       TagBox[
        {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[2], 
         Opacity[1.], LineBox[CompressedData["
1:eJwtlXs01IsWx6dwOYqmKYqLFDlIRQ/dhK1SkXRxkkedPE5HCik9KJWh6eRI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          "]]},
        Annotation[#, "Charting`Private`Tag#1"]& ]}, {}},
     {"WolframDynamicHighlight", <|
      "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
    DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
      Slot["HighlightElements"], 
      Slot["LayoutOptions"], 
      Slot["Meta"], 
      Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
          Annotation[{
            Directive[
             Opacity[1.], 
             RGBColor[0.368417, 0.506779, 0.709798], 
             AbsoluteThickness[2]], 
            Line[CompressedData["
1:eJwtlXs01IsWx6dwOYqmKYqLFDlIRQ/dhK1SkXRxkkedPE5HCik9KJWh6eRI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             "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
       "HighlightElements" -> <|
         "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
        "LayoutOptions" -> <|
         "PlotRange" -> {{-1, 1}, {-0.38187566411023144`, 
            0.13224187789136943`}}, 
          "Frame" -> {{False, False}, {False, False}}, "AxesOrigin" -> {0, 0},
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
          "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
            Directive[
             Opacity[1.], 
             RGBColor[0.368417, 0.506779, 0.709798], 
             AbsoluteThickness[2]]}, 
          "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
              Identity[
               Part[#, 1]], 
              Identity[
               Part[#, 2]]}& ), 
            "ScalingFunctions" -> {{Identity, Identity}, {
              Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>,
         "Meta" -> <|
         "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
          Plot, "GroupHighlight" -> False|>|>]]& )[<|
      "HighlightElements" -> <|
        "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
       "LayoutOptions" -> <|
        "PlotRange" -> {{-1, 1}, {-0.38187566411023144`, 
           0.13224187789136943`}}, 
         "Frame" -> {{False, False}, {False, False}}, "AxesOrigin" -> {0, 0}, 
         "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
         "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
           Directive[
            Opacity[1.], 
            RGBColor[0.368417, 0.506779, 0.709798], 
            AbsoluteThickness[2]]}, 
         "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
             Identity[
              Part[#, 1]], 
             Identity[
              Part[#, 2]]}& ), 
           "ScalingFunctions" -> {{Identity, Identity}, {
             Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>, 
       "Meta" -> <|
        "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
         Plot, "GroupHighlight" -> False|>|>],
     ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
      4.503599627370496*^15, -4.503599627370496*^15}}]},
   Annotation[{{{{}, {}, 
       Annotation[{
         Directive[
          Opacity[1.], 
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[2]], 
         Line[CompressedData["
1:eJwtlXs01IsWx6dwOYqmKYqLFDlIRQ/dhK1SkXRxkkedPE5HCik9KJWh6eRI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          "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
    "HighlightElements" -> <|
      "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
     "LayoutOptions" -> <|
      "PlotRange" -> {{-1, 1}, {-0.38187566411023144`, 0.13224187789136943`}},
        "Frame" -> {{False, False}, {False, False}}, "AxesOrigin" -> {0, 0}, 
       "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
       "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
         Directive[
          Opacity[1.], 
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[2]]}, 
       "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
           Identity[
            Part[#, 1]], 
           Identity[
            Part[#, 2]]}& ), 
         "ScalingFunctions" -> {{Identity, Identity}, {Identity, Identity}}|>,
        "Primitives" -> {}, "GCFlag" -> False|>, 
     "Meta" -> <|
      "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
       Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]],
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{-1, 1}, {-0.38187566411023144`, 0.13224187789136943`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.949468432155036*^9, 3.949472711973659*^9, 
  3.9494727443953037`*^9, 3.949477675255622*^9, 3.949479199865654*^9},
 CellLabel->
  "Out[431]=",ExpressionUUID->"1d66ed2d-d798-4c87-9b84-30d455a6460d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox["a", "6"], "-", 
   FractionBox[
    RowBox[{"11", " ", 
     SuperscriptBox["a", "2"]}], "216"], "+", 
   FractionBox[
    RowBox[{"103", " ", 
     SuperscriptBox["a", "3"]}], "3888"], "-", 
   FractionBox[
    RowBox[{"4711", " ", 
     SuperscriptBox["a", "4"]}], "279936"], "+", 
   FractionBox[
    RowBox[{"59881", " ", 
     SuperscriptBox["a", "5"]}], "5038848"], "-", 
   FractionBox[
    RowBox[{"541877", " ", 
     SuperscriptBox["a", "6"]}], "60466176"], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "a", "]"}], "7"],
    SeriesData[$CellContext`a, 0, {}, 1, 7, 1],
    Editable->False]}],
  SeriesData[$CellContext`a, 0, {
    Rational[1, 6], 
    Rational[-11, 216], 
    Rational[103, 3888], 
    Rational[-4711, 279936], 
    Rational[59881, 5038848], 
    Rational[-541877, 60466176]}, 1, 7, 1],
  Editable->False]], "Output",
 CellChangeTimes->{3.949468432155036*^9, 3.949472711973659*^9, 
  3.9494727443953037`*^9, 3.949477675255622*^9, 3.9494791998863792`*^9},
 CellLabel->
  "Out[432]=",ExpressionUUID->"c640d91d-d8d8-4b11-ba9e-595918e8a0eb"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "The", " ", "derivatives", " ", "that", " ", "go", " ", "into", " ", 
     "the", " ", "computation", " ", "of", " ", "g", " ", "are", " ", 
     "increasingly", " ", "large", " ", "functions"}], ",", " ", 
    RowBox[{
    "they", " ", "are", " ", "not", " ", "overly", " ", "instructive"}]}], 
   " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Simplify", "[", 
    RowBox[{"D", "[", 
     RowBox[{"T0", ",", "rho"}], "]"}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"1", "/", "2"}], 
     RowBox[{"D", "[", 
      RowBox[{"T0", ",", 
       RowBox[{"{", 
        RowBox[{"rho", ",", "2"}], "}"}]}], "]"}]}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"D", "[", 
    RowBox[{"gamma", ",", "a"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.949468534669426*^9, 3.949468561840983*^9}, {
  3.949473534147017*^9, 3.949473573800331*^9}},
 CellLabel->
  "In[433]:=",ExpressionUUID->"883b7a9a-348d-4bfa-ad9e-7c6fd6baa195"],

Cell[BoxData[
 RowBox[{"6", "+", 
  RowBox[{"22", " ", "rho"}], "+", 
  RowBox[{"18", " ", 
   SuperscriptBox["rho", "2"]}], "+", 
  RowBox[{"4", " ", 
   SuperscriptBox["rho", "3"]}]}]], "Output",
 CellChangeTimes->{{3.949468549942108*^9, 3.949468562309579*^9}, 
   3.9494735352392*^9, 3.94947357457178*^9, 3.9494776770343437`*^9, 
   3.9494792019912148`*^9},
 CellLabel->
  "Out[433]=",ExpressionUUID->"800563fb-d173-439b-a348-0af708cfc954"],

Cell[BoxData[
 RowBox[{"11", "+", 
  RowBox[{"18", " ", "rho"}], "+", 
  RowBox[{"6", " ", 
   SuperscriptBox["rho", "2"]}]}]], "Output",
 CellChangeTimes->{{3.949468549942108*^9, 3.949468562309579*^9}, 
   3.9494735352392*^9, 3.94947357457178*^9, 3.9494776770343437`*^9, 
   3.949479201992303*^9},
 CellLabel->
  "Out[434]=",ExpressionUUID->"389ba610-ce8c-4218-9e7e-a9bbac408e78"],

Cell[BoxData[
 FractionBox["1", 
  RowBox[{"2", " ", 
   SqrtBox[
    RowBox[{"1", "+", "a"}]], " ", 
   SqrtBox[
    RowBox[{"5", "+", 
     RowBox[{"4", " ", 
      SqrtBox[
       RowBox[{"1", "+", "a"}]]}]}]]}]]], "Output",
 CellChangeTimes->{{3.949468549942108*^9, 3.949468562309579*^9}, 
   3.9494735352392*^9, 3.94947357457178*^9, 3.9494776770343437`*^9, 
   3.949479201993285*^9},
 CellLabel->
  "Out[435]=",ExpressionUUID->"c8cadd84-535d-4bdf-80ef-deae4da3232e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "The", " ", "order", " ", "epsilon", " ", "of", " ", "the", " ", "MOM", " ",
     "anomalous", " ", "dimension", " ", "is", " ", "given", " ", "by", " ", 
    "the", " ", "function", " ", "g"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"gfunc", "=", 
    RowBox[{"Simplify", "[", 
     RowBox[{"a", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "/", "2"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"D", "[", 
             RowBox[{"T0", ",", " ", 
              RowBox[{"{", 
               RowBox[{"rho", ",", "2"}], "}"}]}], "]"}], "/.", 
            RowBox[{"rho", "->", "gamma"}]}], ")"}], " ", "*", "   ", 
          RowBox[{"D", "[", 
           RowBox[{"gamma", ",", " ", "a"}], "]"}]}], " ", "-", "  ", 
         RowBox[{"(", 
          RowBox[{"T1", "/.", 
           RowBox[{"rho", "->", "gamma"}]}], ")"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{"T0", ",", " ", "rho"}], "]"}], "/.", 
         RowBox[{"rho", "->", "gamma"}]}], ")"}]}]}], " ", "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"FunctionExpand", "[", 
    RowBox[{"Series", "[", 
     RowBox[{"gfunc", ",", 
      RowBox[{"{", 
       RowBox[{"a", ",", "0", ",", "4"}], "}"}]}], "]"}], "]"}]}]}]], "Input",\

 CellChangeTimes->{{3.949468586471074*^9, 3.949468635531541*^9}},
 CellLabel->
  "In[436]:=",ExpressionUUID->"7655ffbd-4740-40fc-9590-10a7dd7020df"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"4", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "a"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"5", "+", 
      RowBox[{"4", " ", 
       SqrtBox[
        RowBox[{"1", "+", "a"}]]}]}], ")"}]}]], 
  RowBox[{"a", " ", 
   RowBox[{"(", 
    RowBox[{"5", "+", 
     RowBox[{"6", " ", 
      SqrtBox[
       RowBox[{"1", "+", "a"}]]}], "-", 
     RowBox[{"2", " ", 
      SqrtBox[
       RowBox[{"1", "+", "a"}]], " ", 
      SqrtBox[
       RowBox[{"5", "+", 
        RowBox[{"4", " ", 
         SqrtBox[
          RowBox[{"1", "+", "a"}]]}]}]]}], "+", 
     RowBox[{"4", " ", 
      SqrtBox[
       RowBox[{"1", "+", "a"}]], " ", 
      SqrtBox[
       RowBox[{"5", "+", 
        RowBox[{"4", " ", 
         SqrtBox[
          RowBox[{"1", "+", "a"}]]}]}]], " ", "EulerGamma"}], "+", 
     RowBox[{"2", " ", 
      SqrtBox[
       RowBox[{"1", "+", "a"}]], " ", 
      SqrtBox[
       RowBox[{"5", "+", 
        RowBox[{"4", " ", 
         SqrtBox[
          RowBox[{"1", "+", "a"}]]}]}]], " ", 
      RowBox[{"PolyGamma", "[", 
       RowBox[{"0", ",", 
        RowBox[{
         FractionBox["5", "2"], "-", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          SqrtBox[
           RowBox[{"5", "+", 
            RowBox[{"4", " ", 
             SqrtBox[
              RowBox[{"1", "+", "a"}]]}]}]]}]}]}], "]"}]}], "+", 
     RowBox[{"2", " ", 
      SqrtBox[
       RowBox[{"1", "+", "a"}]], " ", 
      SqrtBox[
       RowBox[{"5", "+", 
        RowBox[{"4", " ", 
         SqrtBox[
          RowBox[{"1", "+", "a"}]]}]}]], " ", 
      RowBox[{"PolyGamma", "[", 
       RowBox[{"0", ",", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"5", "+", 
           SqrtBox[
            RowBox[{"5", "+", 
             RowBox[{"4", " ", 
              SqrtBox[
               RowBox[{"1", "+", "a"}]]}]}]]}], ")"}]}]}], "]"}]}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{{3.949468600326077*^9, 3.9494686358042917`*^9}, 
   3.9494694142221737`*^9, 3.949473578623674*^9, 3.949477678808549*^9, 
   3.949479203563699*^9},
 CellLabel->
  "Out[436]=",ExpressionUUID->"29fd44a0-d6fb-44d2-8c25-892a7517a068"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{"4", " ", "a"}], "9"], "-", 
   FractionBox[
    RowBox[{"535", " ", 
     SuperscriptBox["a", "2"]}], "1296"], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      FractionBox["9077", "23328"], "-", 
      FractionBox[
       RowBox[{"Zeta", "[", "3", "]"}], "108"]}], ")"}], " ", 
    SuperscriptBox["a", "3"]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["208849", "559872"]}], "+", 
      FractionBox[
       RowBox[{"11", " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "972"]}], ")"}], " ", 
    SuperscriptBox["a", "4"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "a", "]"}], "5"],
    SeriesData[$CellContext`a, 0, {}, 1, 5, 1],
    Editable->False]}],
  SeriesData[$CellContext`a, 0, {
    Rational[4, 9], 
    Rational[-535, 1296], Rational[9077, 23328] + Rational[-1, 108] Zeta[3], 
    Rational[-208849, 559872] + Rational[11, 972] Zeta[3]}, 1, 5, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.949468600326077*^9, 3.9494686358042917`*^9}, 
   3.9494694142221737`*^9, 3.949473578623674*^9, 3.949477678808549*^9, 
   3.949479203582387*^9},
 CellLabel->
  "Out[437]=",ExpressionUUID->"6a355ae2-c387-4862-a176-b7474ef96ed3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"gfunc", ",", " ", 
   RowBox[{"Assumptions", "->", 
    RowBox[{"Element", "[", 
     RowBox[{"a", ",", "Reals"}], "]"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9494735998202887`*^9, 3.949473628132361*^9}},
 CellLabel->
  "In[319]:=",ExpressionUUID->"e97afe7b-561c-45f8-8728-a92db0180dc5"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"4", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "a"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"5", "+", 
      RowBox[{"4", " ", 
       SqrtBox[
        RowBox[{"1", "+", "a"}]]}]}], ")"}]}]], 
  RowBox[{"a", " ", 
   RowBox[{"(", 
    RowBox[{"5", "+", 
     RowBox[{"6", " ", 
      SqrtBox[
       RowBox[{"1", "+", "a"}]]}], "-", 
     RowBox[{"2", " ", 
      SqrtBox[
       RowBox[{"1", "+", "a"}]], " ", 
      SqrtBox[
       RowBox[{"5", "+", 
        RowBox[{"4", " ", 
         SqrtBox[
          RowBox[{"1", "+", "a"}]]}]}]]}], "+", 
     RowBox[{"2", " ", 
      SqrtBox[
       RowBox[{"1", "+", "a"}]], " ", 
      SqrtBox[
       RowBox[{"5", "+", 
        RowBox[{"4", " ", 
         SqrtBox[
          RowBox[{"1", "+", "a"}]]}]}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"HarmonicNumber", "[", 
         RowBox[{
          FractionBox["3", "2"], "-", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           SqrtBox[
            RowBox[{"5", "+", 
             RowBox[{"4", " ", 
              SqrtBox[
               RowBox[{"1", "+", "a"}]]}]}]]}]}], "]"}], "+", 
        RowBox[{"HarmonicNumber", "[", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", 
            SqrtBox[
             RowBox[{"5", "+", 
              RowBox[{"4", " ", 
               SqrtBox[
                RowBox[{"1", "+", "a"}]]}]}]]}], ")"}]}], "]"}]}], ")"}]}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{{3.949473605371915*^9, 3.949473630013789*^9}, 
   3.94947768212215*^9},
 CellLabel->
  "Out[319]=",ExpressionUUID->"359c808f-8425-454f-af36-25505438a97d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Once", " ", "more"}], ",", " ", 
    RowBox[{
    "we", " ", "can", " ", "identify", " ", "the", " ", "arguments", " ", 
     "in", " ", "terms", " ", "of", " ", "the", " ", "MOM", " ", "anomalous", 
     " ", "dimension", " ", "gamma"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Expand", "[", 
    RowBox[{"(", 
     RowBox[{"3", "+", 
      RowBox[{"2", "gamma"}]}], ")"}], " ", "]"}], "\[IndentingNewLine]", 
   RowBox[{"Expand", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"3", "+", 
       RowBox[{"2", "gamma"}]}], ")"}], "^", "2"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.9494737536096163`*^9, 3.949473847835175*^9}, {
   3.949474149211924*^9, 3.949474163750647*^9}, 3.949474195753628*^9, {
   3.949474260004356*^9, 3.949474275820106*^9}},
 CellLabel->
  "In[438]:=",ExpressionUUID->"f74eaf9c-e0a3-47b9-b243-0fa78187b461"],

Cell[BoxData[
 SqrtBox[
  RowBox[{"5", "+", 
   RowBox[{"4", " ", 
    SqrtBox[
     RowBox[{"1", "+", "a"}]]}]}]]], "Output",
 CellChangeTimes->{{3.949473756741066*^9, 3.949473814546712*^9}, 
   3.9494738483238573`*^9, {3.949474149837803*^9, 3.9494741639325*^9}, 
   3.9494741965827103`*^9, 3.949477686117148*^9, 3.949479205005065*^9},
 CellLabel->
  "Out[438]=",ExpressionUUID->"d1c94ca1-8e15-406c-8305-da28a8abeafe"],

Cell[BoxData[
 RowBox[{"5", "+", 
  RowBox[{"4", " ", 
   SqrtBox[
    RowBox[{"1", "+", "a"}]]}]}]], "Output",
 CellChangeTimes->{{3.949473756741066*^9, 3.949473814546712*^9}, 
   3.9494738483238573`*^9, {3.949474149837803*^9, 3.9494741639325*^9}, 
   3.9494741965827103`*^9, 3.949477686117148*^9, 3.949479205006114*^9},
 CellLabel->
  "Out[439]=",ExpressionUUID->"3819a1e6-651f-4986-b0d7-a91fefc937c5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FunctionExpand", "[", 
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{"a", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"5", "+", "  ", 
        RowBox[{"2", 
         RowBox[{"Sqrt", "[", 
          RowBox[{"1", "+", "a"}], "]"}], 
         RowBox[{"(", 
          RowBox[{"3", "+", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"3", "+", 
              RowBox[{"2", "gamma"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"HarmonicNumber", "[", 
               RowBox[{"-", "gamma"}], "]"}], "+", 
              RowBox[{"HarmonicNumber", "[", 
               RowBox[{"3", "+", "gamma"}], "]"}]}], ")"}]}]}], ")"}]}]}], 
       ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "a"}], ")"}], " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"2", "gamma"}]}], ")"}], "^", "2"}]}], ")"}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "0", ",", "4"}], "}"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.949473927735003*^9, 3.949474134729568*^9}, {
  3.949474185255713*^9, 3.9494742045318604`*^9}},
 CellLabel->
  "In[440]:=",ExpressionUUID->"6fbf2af8-2ecc-4b55-9b9c-b7574f75ae7e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{"4", " ", "a"}], "9"], "-", 
   FractionBox[
    RowBox[{"535", " ", 
     SuperscriptBox["a", "2"]}], "1296"], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      FractionBox["9077", "23328"], "-", 
      FractionBox[
       RowBox[{"Zeta", "[", "3", "]"}], "108"]}], ")"}], " ", 
    SuperscriptBox["a", "3"]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["208849", "559872"]}], "+", 
      FractionBox[
       RowBox[{"11", " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "972"]}], ")"}], " ", 
    SuperscriptBox["a", "4"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "a", "]"}], "5"],
    SeriesData[$CellContext`a, 0, {}, 1, 5, 1],
    Editable->False]}],
  SeriesData[$CellContext`a, 0, {
    Rational[4, 9], 
    Rational[-535, 1296], Rational[9077, 23328] + Rational[-1, 108] Zeta[3], 
    Rational[-208849, 559872] + Rational[11, 972] Zeta[3]}, 1, 5, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.94947413515331*^9, {3.949474188653531*^9, 3.949474204854918*^9}, 
   3.949477689304302*^9, 3.949479206332047*^9},
 CellLabel->
  "Out[440]=",ExpressionUUID->"3847bc93-26d8-4fd7-9bb4-11b59c550d81"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"gamma0", " ", "is", " ", "more", " ", "complicated"}], ",", " ", 
    "too"}], " ", "*)"}], 
  RowBox[{
   RowBox[{
    RowBox[{"Lngamma0", "=", 
     RowBox[{"FunctionExpand", "[", " ", 
      RowBox[{"Integrate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "gfunc"}], "/", "a"}], ",", "a"}], "]"}], " ", "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{"Lngamma0", "=", " ", 
    RowBox[{"Lngamma0", "-", " ", 
     RowBox[{"Limit", "[", 
      RowBox[{"Lngamma0", ",", 
       RowBox[{"a", "->", "0"}]}], "]"}]}]}], "\[IndentingNewLine]", 
   RowBox[{"gamma0", "=", 
    RowBox[{"FullSimplify", "[", 
     RowBox[{"Exp", "[", "Lngamma0", "]"}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.949469369737322*^9, 3.9494694603942347`*^9}, {
  3.949477710508409*^9, 3.949477724790807*^9}},
 CellLabel->
  "In[441]:=",ExpressionUUID->"74f433bb-3b92-4951-a20d-df6ae1b5b4ac"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"6", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"2", " ", "EulerGamma"}]}], ")"}]}], "+", 
     RowBox[{"4", " ", 
      RowBox[{"Log", "[", "6", "]"}]}], "+", 
     RowBox[{"Log", "[", "9", "]"}]}], ")"}]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], " ", 
      SqrtBox[
       RowBox[{"5", "+", 
        RowBox[{"4", " ", 
         SqrtBox[
          RowBox[{"1", "+", "a"}]]}]}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"2", " ", "EulerGamma"}]}], ")"}]}], "-", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", "a"}], "]"}], "-", 
     RowBox[{"Log", "[", 
      RowBox[{"5", "+", 
       RowBox[{"4", " ", 
        SqrtBox[
         RowBox[{"1", "+", "a"}]]}]}], "]"}], "+", 
     RowBox[{"4", " ", 
      RowBox[{"LogGamma", "[", 
       RowBox[{
        FractionBox["5", "2"], "-", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         SqrtBox[
          RowBox[{"5", "+", 
           RowBox[{"4", " ", 
            SqrtBox[
             RowBox[{"1", "+", "a"}]]}]}]]}]}], "]"}]}], "-", 
     RowBox[{"4", " ", 
      RowBox[{"LogGamma", "[", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"5", "+", 
          SqrtBox[
           RowBox[{"5", "+", 
            RowBox[{"4", " ", 
             SqrtBox[
              RowBox[{"1", "+", "a"}]]}]}]]}], ")"}]}], "]"}]}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{{3.949469398861332*^9, 3.94946942803648*^9}, 
   3.949469462383903*^9, {3.949477702906972*^9, 3.949477725810878*^9}, 
   3.949479207895507*^9},
 CellLabel->
  "Out[442]=",ExpressionUUID->"6782e066-11fa-43b2-99d6-b3deb05644ba"],

Cell[BoxData[
 FractionBox[
  RowBox[{"6", " ", 
   SqrtBox["3"], " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "2"]}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "3"}], "+", 
       SqrtBox[
        RowBox[{"5", "+", 
         RowBox[{"4", " ", 
          SqrtBox[
           RowBox[{"1", "+", "a"}]]}]}]]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"2", " ", "EulerGamma"}]}], ")"}]}]], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{
     FractionBox["5", "2"], "-", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      SqrtBox[
       RowBox[{"5", "+", 
        RowBox[{"4", " ", 
         SqrtBox[
          RowBox[{"1", "+", "a"}]]}]}]]}]}], "]"}]}], 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", "a"}], ")"}], 
    RowBox[{"1", "/", "4"}]], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"5", "+", 
      RowBox[{"4", " ", 
       SqrtBox[
        RowBox[{"1", "+", "a"}]]}]}], ")"}], 
    RowBox[{"1", "/", "4"}]], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"5", "+", 
       SqrtBox[
        RowBox[{"5", "+", 
         RowBox[{"4", " ", 
          SqrtBox[
           RowBox[{"1", "+", "a"}]]}]}]]}], ")"}]}], "]"}]}]]], "Output",
 CellChangeTimes->{{3.949469398861332*^9, 3.94946942803648*^9}, 
   3.949469462383903*^9, {3.949477702906972*^9, 3.949477725810878*^9}, 
   3.9494792082419558`*^9},
 CellLabel->
  "Out[443]=",ExpressionUUID->"d48e0695-74f7-4242-b37d-6b53bd5c4004"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "The", " ", "arguments", " ", "in", " ", "this", " ", "function", " ", 
    "can", " ", "be", " ", "expressed", " ", "concisely", " ", "in", " ", 
    "terms", " ", "of", " ", "the", " ", "anomalous", " ", "dimension", " ", 
    "gamma"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Expand", "[", 
    RowBox[{"1", "-", "gamma"}], "  ", "]"}], "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{"4", "+", "gamma"}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{"-", "  ", "gamma"}], "   ", "]"}], "\[IndentingNewLine]", 
   RowBox[{"Expand", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", "gamma"}], "+", "3"}], ")"}], "^", 
     RowBox[{"(", 
      RowBox[{"1", "/", "2"}], ")"}]}], "  ", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.94946951061392*^9, 3.94946964816743*^9}, {
   3.9494696886816607`*^9, 3.949469774939887*^9}, 3.9494780417050734`*^9, {
   3.9494781156202803`*^9, 3.949478181998784*^9}, {3.949478273044046*^9, 
   3.949478275755333*^9}},
 CellLabel->
  "In[444]:=",ExpressionUUID->"5988e4fe-a394-45f5-829b-5761833cff21"],

Cell[BoxData[
 RowBox[{
  FractionBox["5", "2"], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   SqrtBox[
    RowBox[{"5", "+", 
     RowBox[{"4", " ", 
      SqrtBox[
       RowBox[{"1", "+", "a"}]]}]}]]}]}]], "Output",
 CellChangeTimes->{{3.949469513374213*^9, 3.949469618213295*^9}, 
   3.949469649415448*^9, {3.949469694722383*^9, 3.9494697752576103`*^9}, 
   3.94947804197513*^9, {3.949478116138527*^9, 3.949478182380032*^9}, 
   3.949478276152157*^9, 3.9494792098653517`*^9},
 CellLabel->
  "Out[444]=",ExpressionUUID->"33617c64-898c-4590-a3c0-df4d2afb0543"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "2"], " ", 
  RowBox[{"(", 
   RowBox[{"5", "+", 
    SqrtBox[
     RowBox[{"5", "+", 
      RowBox[{"4", " ", 
       SqrtBox[
        RowBox[{"1", "+", "a"}]]}]}]]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.949469513374213*^9, 3.949469618213295*^9}, 
   3.949469649415448*^9, {3.949469694722383*^9, 3.9494697752576103`*^9}, 
   3.94947804197513*^9, {3.949478116138527*^9, 3.949478182380032*^9}, 
   3.949478276152157*^9, 3.949479209866548*^9},
 CellLabel->
  "Out[445]=",ExpressionUUID->"28d9dfb6-85ad-4757-ad4c-39162958e870"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "2"], " ", 
  RowBox[{"(", 
   RowBox[{"3", "-", 
    SqrtBox[
     RowBox[{"5", "+", 
      RowBox[{"4", " ", 
       SqrtBox[
        RowBox[{"1", "+", "a"}]]}]}]]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.949469513374213*^9, 3.949469618213295*^9}, 
   3.949469649415448*^9, {3.949469694722383*^9, 3.9494697752576103`*^9}, 
   3.94947804197513*^9, {3.949478116138527*^9, 3.949478182380032*^9}, 
   3.949478276152157*^9, 3.949479209867468*^9},
 CellLabel->
  "Out[446]=",ExpressionUUID->"1eeeab3b-2c58-4531-a364-6f30ef066bab"],

Cell[BoxData[
 SuperscriptBox[
  RowBox[{"(", 
   RowBox[{"5", "+", 
    RowBox[{"4", " ", 
     SqrtBox[
      RowBox[{"1", "+", "a"}]]}]}], ")"}], 
  RowBox[{"1", "/", "4"}]]], "Output",
 CellChangeTimes->{{3.949469513374213*^9, 3.949469618213295*^9}, 
   3.949469649415448*^9, {3.949469694722383*^9, 3.9494697752576103`*^9}, 
   3.94947804197513*^9, {3.949478116138527*^9, 3.949478182380032*^9}, 
   3.949478276152157*^9, 3.949479209868375*^9},
 CellLabel->
  "Out[447]=",ExpressionUUID->"641ec416-4dcf-4c54-9d22-854ab5e73d46"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "The", " ", "formula", " ", "given", " ", "in", " ", "the", " ", "paper", " ",
     "in", " ", "terms", " ", "of", " ", "gamma"}], " ", "*)"}], 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{"6", " ", 
     RowBox[{"Sqrt", "[", "3", "]"}], 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"-", "gamma"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "EulerGamma"}], "-", "1"}], ")"}]}], "]"}], 
     RowBox[{
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "-", "gamma"}], "]"}], "/", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "a"}], ")"}], "^", 
         RowBox[{"(", 
          RowBox[{"1", "/", "4"}], ")"}]}], " ", 
        RowBox[{"Sqrt", "[", 
         RowBox[{"3", " ", "+", " ", 
          RowBox[{"2", " ", "gamma"}]}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"4", "+", "gamma"}], "]"}]}], ")"}]}]}], "==", "gamma0"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.949469922971428*^9, 3.949469946766015*^9}, {
  3.949478296954103*^9, 3.949478355090149*^9}, {3.949478833951789*^9, 
  3.949478843023613*^9}},
 CellLabel->
  "In[448]:=",ExpressionUUID->"2bdb8665-692c-4c34-84cb-6fb9700931e2"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.9494699404252234`*^9, 3.949469946970942*^9}, {
   3.94947831634868*^9, 3.9494783556089773`*^9}, 3.9494788469882*^9, 
   3.9494792114576902`*^9},
 CellLabel->
  "Out[448]=",ExpressionUUID->"bde61537-4df6-47f4-93cb-ebb62a6d3817"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FunctionExpand", "[", 
  RowBox[{"Series", "[", 
   RowBox[{"gamma0", ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "0", ",", "4"}], "}"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.94946988704116*^9, 3.949469914390169*^9}, {
   3.9494699518912897`*^9, 3.949469974288987*^9}, 3.949478815489914*^9},
 CellLabel->
  "In[449]:=",ExpressionUUID->"0f896289-2713-4125-97f0-0174b24c185f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"1", "-", 
   FractionBox[
    RowBox[{"4", " ", "a"}], "9"], "+", 
   FractionBox[
    RowBox[{"791", " ", 
     SuperscriptBox["a", "2"]}], "2592"], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["5507", "23328"]}], "+", 
      FractionBox[
       RowBox[{"Zeta", "[", "3", "]"}], "324"]}], ")"}], " ", 
    SuperscriptBox["a", "3"]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      FractionBox["869885", "4478976"], "-", 
      FractionBox[
       RowBox[{"49", " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "11664"]}], ")"}], " ", 
    SuperscriptBox["a", "4"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "a", "]"}], "5"],
    SeriesData[$CellContext`a, 0, {}, 0, 5, 1],
    Editable->False]}],
  SeriesData[$CellContext`a, 0, {1, 
    Rational[-4, 9], 
    Rational[791, 2592], Rational[-5507, 23328] + Rational[1, 324] Zeta[3], 
    Rational[869885, 4478976] + Rational[-49, 11664] Zeta[3]}, 0, 5, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.949469909254641*^9, 3.949469914947307*^9}, {
   3.9494699533371887`*^9, 3.949469974962496*^9}, 3.949478361919601*^9, 
   3.9494788160365562`*^9, 3.949479214904872*^9},
 CellLabel->
  "Out[449]=",ExpressionUUID->"77fefaf5-ba8b-4284-af37-9dd07fa0e3bb"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"This", " ", "coincides", " ", "with", " ", 
    RowBox[{"(", "5.1", ")"}], " ", "of", " ", "Balduf", " ", "2023"}], " ", 
   "*)"}], 
  RowBox[{"FunctionExpand", "[", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"6", " ", 
      RowBox[{"gamma", "/", "a"}], " ", 
      RowBox[{"Sqrt", "[", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"6", " ", "gamma"}], ",", "a"}], "]"}], "]"}], 
      RowBox[{"Exp", "[", 
       RowBox[{"gamma", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"2", " ", "EulerGamma"}]}], ")"}]}], "]"}], " ", 
      RowBox[{
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "-", "gamma"}], "]"}], "/", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", "gamma"}], "]"}]}]}], " ", ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", "0", ",", "4"}], "}"}]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.949478387684216*^9, 3.949478454580057*^9}, {
  3.949478773656887*^9, 3.949478812945917*^9}, {3.949478854539775*^9, 
  3.949478866633295*^9}},
 CellLabel->
  "In[450]:=",ExpressionUUID->"988f151a-504e-4bb2-9409-f58dcd6e06fd"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"1", "-", 
   FractionBox[
    RowBox[{"4", " ", "a"}], "9"], "+", 
   FractionBox[
    RowBox[{"791", " ", 
     SuperscriptBox["a", "2"]}], "2592"], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["5507", "23328"]}], "+", 
      FractionBox[
       RowBox[{"Zeta", "[", "3", "]"}], "324"]}], ")"}], " ", 
    SuperscriptBox["a", "3"]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      FractionBox["869885", "4478976"], "-", 
      FractionBox[
       RowBox[{"49", " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "11664"]}], ")"}], " ", 
    SuperscriptBox["a", "4"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "a", "]"}], "5"],
    SeriesData[$CellContext`a, 0, {}, 0, 5, 1],
    Editable->False]}],
  SeriesData[$CellContext`a, 0, {1, 
    Rational[-4, 9], 
    Rational[791, 2592], Rational[-5507, 23328] + Rational[1, 324] Zeta[3], 
    Rational[869885, 4478976] + Rational[-49, 11664] Zeta[3]}, 0, 5, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.949478784162794*^9, 3.949478813536582*^9}, 
   3.9494788680962753`*^9, 3.949479216075602*^9},
 CellLabel->
  "Out[450]=",ExpressionUUID->"38fe8bba-73fb-4801-ba88-e97fbdca2187"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"The", " ", "momentum", " ", "shift", " ", "delta"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"delta", "=", 
    RowBox[{"FullSimplify", "[", 
     RowBox[{"Lngamma0", "/", "gamma"}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"FunctionExpand", "[", 
    RowBox[{"Series", "[", 
     RowBox[{"delta", ",", 
      RowBox[{"{", 
       RowBox[{"a", ",", "0", ",", "3"}], "}"}]}], "]"}], "]"}]}]}]], "Input",\

 CellChangeTimes->{{3.9494700187147293`*^9, 3.94947007610104*^9}},
 CellLabel->
  "In[451]:=",ExpressionUUID->"4d2f2ea2-f9b5-415e-bf4d-35fc3eac1cde"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "3"}], "+", 
       SqrtBox[
        RowBox[{"5", "+", 
         RowBox[{"4", " ", 
          SqrtBox[
           RowBox[{"1", "+", "a"}]]}]}]]}], ")"}]}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", 
        SqrtBox[
         RowBox[{"5", "+", 
          RowBox[{"4", " ", 
           SqrtBox[
            RowBox[{"1", "+", "a"}]]}]}]]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"2", " ", "EulerGamma"}]}], ")"}]}], "+", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", "a"}], "]"}], "+", 
     RowBox[{"Log", "[", 
      FractionBox[
       RowBox[{"5", "+", 
        RowBox[{"4", " ", 
         SqrtBox[
          RowBox[{"1", "+", "a"}]]}]}], "11664"], "]"}], "-", 
     RowBox[{"4", " ", 
      RowBox[{"LogGamma", "[", 
       RowBox[{
        FractionBox["5", "2"], "-", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         SqrtBox[
          RowBox[{"5", "+", 
           RowBox[{"4", " ", 
            SqrtBox[
             RowBox[{"1", "+", "a"}]]}]}]]}]}], "]"}]}], "+", 
     RowBox[{"4", " ", 
      RowBox[{"LogGamma", "[", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"5", "+", 
          SqrtBox[
           RowBox[{"5", "+", 
            RowBox[{"4", " ", 
             SqrtBox[
              RowBox[{"1", "+", "a"}]]}]}]]}], ")"}]}], "]"}]}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{{3.9494700154154663`*^9, 3.9494700192112713`*^9}, {
   3.949470058248534*^9, 3.949470076293892*^9}, 3.949479221014555*^9},
 CellLabel->
  "Out[451]=",ExpressionUUID->"31a67dec-7216-44a9-97cd-54941845d855"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox["8", "3"]}], "+", 
   FractionBox[
    RowBox[{"61", " ", "a"}], "144"], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["10493", "46656"]}], "+", 
      FractionBox[
       RowBox[{"Zeta", "[", "3", "]"}], "54"]}], ")"}], " ", 
    SuperscriptBox["a", "2"]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      FractionBox["518095", "3359232"], "-", 
      FractionBox[
       RowBox[{"11", " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "972"]}], ")"}], " ", 
    SuperscriptBox["a", "3"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "a", "]"}], "4"],
    SeriesData[$CellContext`a, 0, {}, 0, 4, 1],
    Editable->False]}],
  SeriesData[$CellContext`a, 0, {
    Rational[-8, 3], 
    Rational[61, 144], Rational[-10493, 46656] + Rational[1, 54] Zeta[3], 
    Rational[518095, 3359232] + Rational[-11, 972] Zeta[3]}, 0, 4, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.9494700154154663`*^9, 3.9494700192112713`*^9}, {
   3.949470058248534*^9, 3.949470076293892*^9}, 3.94947922103518*^9},
 CellLabel->
  "Out[452]=",ExpressionUUID->"28742b91-c1f8-4d8d-974c-a79cdf4b6dab"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Again", ",", " ", 
    RowBox[{"Mathematica", " ", 
     RowBox[{"doesn", "'"}], "t", " ", "want", " ", "to", " ", "simplify", " ",
      "the", " ", "expressions"}], ",", " ", 
    RowBox[{
    "but", " ", "the", " ", "series", " ", "expansions", " ", "agree"}]}], 
   " ", "*)"}], 
  RowBox[{"FunctionExpand", "[", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"1", "-", 
      RowBox[{"2", " ", "EulerGamma"}], "  ", "+", " ", 
      RowBox[{
       RowBox[{"Log", "[", 
        RowBox[{"6", " ", 
         RowBox[{"Sqrt", "[", "3", "]"}], " ", 
         RowBox[{
          RowBox[{"Gamma", "[", 
           RowBox[{"1", "-", "gamma"}], "]"}], " ", "/", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "a"}], ")"}], "^", 
             RowBox[{"(", 
              RowBox[{"1", "/", "4"}], ")"}]}], " ", 
            RowBox[{"Sqrt", "[", 
             RowBox[{
              RowBox[{"2", "gamma"}], "+", "3"}], "]"}], 
            RowBox[{"Gamma", "[", 
             RowBox[{"4", "+", "gamma"}], "]"}]}], ")"}]}]}], "]"}], "/", 
       "gamma"}]}], " ", ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", "0", ",", "4"}], "}"}]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9494718692922564`*^9, 3.949471980151074*^9}, {
  3.949472019157227*^9, 3.949472022464789*^9}, {3.9494720670610113`*^9, 
  3.949472189655205*^9}, {3.9494722324372683`*^9, 3.949472249988091*^9}, {
  3.9494795725321007`*^9, 3.94947966710737*^9}, {3.949479715543565*^9, 
  3.949479743186536*^9}},ExpressionUUID->"b5c474db-5dfc-47ec-ac4d-\
a5d5f986d10a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox["8", "3"]}], "+", 
   FractionBox[
    RowBox[{"61", " ", "a"}], "144"], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["10493", "46656"]}], "+", 
      FractionBox[
       RowBox[{"Zeta", "[", "3", "]"}], "54"]}], ")"}], " ", 
    SuperscriptBox["a", "2"]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      FractionBox["518095", "3359232"], "-", 
      FractionBox[
       RowBox[{"11", " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "972"]}], ")"}], " ", 
    SuperscriptBox["a", "3"]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["71273269", "604661760"]}], "+", 
      FractionBox[
       RowBox[{"533", " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "69984"], "+", 
      FractionBox[
       RowBox[{"Zeta", "[", "5", "]"}], "3240"]}], ")"}], " ", 
    SuperscriptBox["a", "4"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "a", "]"}], "5"],
    SeriesData[$CellContext`a, 0, {}, 0, 5, 1],
    Editable->False]}],
  SeriesData[$CellContext`a, 0, {
    Rational[-8, 3], 
    Rational[61, 144], Rational[-10493, 46656] + Rational[1, 54] Zeta[3], 
    Rational[518095, 3359232] + Rational[-11, 972] Zeta[3], 
    Rational[-71273269, 604661760] + Rational[533, 69984] Zeta[3] + 
    Rational[1, 3240] Zeta[5]}, 0, 5, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.949471875587997*^9, 3.949471980954541*^9}, 
   3.949472023739637*^9, {3.9494720676433153`*^9, 3.949472108630917*^9}, {
   3.949472159939137*^9, 3.949472190201716*^9}, {3.949479613498837*^9, 
   3.94947966742047*^9}, 3.949479720155005*^9},
 CellLabel->
  "Out[458]=",ExpressionUUID->"822d3c07-91e8-405f-a983-9e30e5401d9e"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Phi3 ladders", "Subtitle",
 CellChangeTimes->{{3.9494801001737957`*^9, 
  3.949480106409724*^9}},ExpressionUUID->"23c84e61-bd2f-4303-aeba-\
a7e9208d16ac"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"For", " ", "the", " ", "ladders"}], ",", " ", 
   RowBox[{
   "we", " ", "need", " ", "the", " ", "insertion", " ", "of", " ", "an", " ",
     "extra", " ", "vertex"}], ",", " ", 
   RowBox[{
    RowBox[{
    "this", " ", "amounts", " ", "to", " ", "shifting", " ", "rho", " ", "to",
      " ", "rho"}], "-", 
    RowBox[{"1", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"because", " ", "the", " ", "exponent", " ", "is"}], " ", "-", 
       "rho"}], ")"}]}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.949470114151392*^9, 3.9494701375436487`*^9}, {
  3.949477662102058*^9, 3.949477664101225*^9}, {3.9494801344027033`*^9, 
  3.949480180592986*^9}},ExpressionUUID->"aaf5c17d-a1fc-4b10-b68f-\
e2611d83b858"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"TriangleIntegral", "[", 
   RowBox[{"D0_", ",", " ", "eps_", ",", " ", "rho_"}], "]"}], ":=", " ", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Exp", "[", 
       RowBox[{"eps", "*", "EulerGamma"}], "]"}], "*", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        RowBox[{"-", "1"}], " ", "+", " ", 
        RowBox[{"D0", "/", "2"}], " ", "-", " ", "eps"}], "]"}], "*", 
      RowBox[{"Gamma", "[", 
       RowBox[{"3", " ", "-", " ", 
        RowBox[{"D0", "/", "2"}], " ", "+", " ", "eps", " ", "-", " ", 
        "rho"}], "]"}], "*", "\n", "   ", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "+", " ", 
        RowBox[{"D0", "/", "2"}], " ", "-", " ", "eps", " ", "+", " ", 
        "rho"}], "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Gamma", "[", 
       RowBox[{"2", " ", "-", " ", "rho"}], "]"}], "*", 
      RowBox[{"Gamma", "[", 
       RowBox[{
        RowBox[{"-", "3"}], " ", "+", " ", "D0", " ", "-", " ", 
        RowBox[{"2", "*", "eps"}], " ", "+", " ", "rho"}], "]"}]}], ")"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"T0", "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{"SeriesCoefficient", "[", 
    RowBox[{
     RowBox[{"1", "/", 
      RowBox[{"(", " ", 
       RowBox[{"TriangleIntegral", "[", 
        RowBox[{"6", ",", "eps", ",", 
         RowBox[{"rho", "+", "eps"}]}], "]"}], ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"eps", ",", "0", ",", "0"}], "}"}]}], "]"}], " ", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"T1", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"FunctionExpand", "[", " ", 
    RowBox[{"SeriesCoefficient", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"1", "/", 
        RowBox[{"(", " ", 
         RowBox[{"TriangleIntegral", "[", 
          RowBox[{"6", ",", "eps", ",", 
           RowBox[{"rho", "+", "eps"}]}], "]"}], ")"}]}], "/", "T0"}], ",", 
      RowBox[{"{", 
       RowBox[{"eps", ",", "0", ",", "1"}], "}"}]}], "]"}], " ", "]"}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.949491063545251*^9, 3.9494910816421223`*^9}},
 CellLabel->
  "In[533]:=",ExpressionUUID->"7d975296-1135-4f0c-ae47-e99c10f2cec3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "1"}], "+", "rho"}], ")"}], " ", "rho", " ", 
  RowBox[{"(", 
   RowBox[{"1", "+", "rho"}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{"2", "+", "rho"}], ")"}]}]], "Output",
 CellChangeTimes->{{3.9494910560165863`*^9, 3.949491082097522*^9}},
 CellLabel->
  "Out[534]=",ExpressionUUID->"653728f5-37dc-40c8-bb83-7cf290b4fb7c"],

Cell[BoxData[
 RowBox[{"1", "-", 
  RowBox[{"2", " ", "EulerGamma"}], "-", 
  RowBox[{"PolyGamma", "[", 
   RowBox[{"0", ",", 
    RowBox[{"2", "-", "rho"}]}], "]"}], "-", 
  RowBox[{"PolyGamma", "[", 
   RowBox[{"0", ",", 
    RowBox[{"3", "+", "rho"}]}], "]"}]}]], "Output",
 CellChangeTimes->{{3.9494910560165863`*^9, 3.949491082119277*^9}},
 CellLabel->
  "Out[535]=",ExpressionUUID->"b47a6927-be7a-4791-8c38-ccee006e11ff"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "We", " ", "only", " ", "need", " ", "its", " ", "constant", " ", 
    "coefficient", " ", "T0", " ", "and", " ", "the", " ", "linear", " ", 
    "coefficient", " ", "T1"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"T0", "=", 
    RowBox[{"FullSimplify", "[", 
     RowBox[{"SeriesCoefficient", "[", 
      RowBox[{
       RowBox[{"1", "/", 
        RowBox[{"(", " ", 
         RowBox[{"MultiedgeIntegral", "[", 
          RowBox[{"6", ",", "eps", ",", 
           RowBox[{"rho", "-", "1", "+", "eps"}]}], "]"}], ")"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"eps", ",", "0", ",", "0"}], "}"}]}], "]"}], " ", "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"T1", "=", 
    RowBox[{"Simplify", "[", 
     RowBox[{"FunctionExpand", "[", " ", 
      RowBox[{"SeriesCoefficient", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"1", "/", 
          RowBox[{"(", " ", 
           RowBox[{"MultiedgeIntegral", "[", 
            RowBox[{"6", ",", "eps", ",", 
             RowBox[{"rho", "-", "1", "+", "eps"}]}], "]"}], ")"}]}], "/", 
         "T0"}], ",", 
        RowBox[{"{", 
         RowBox[{"eps", ",", "0", ",", "1"}], "}"}]}], "]"}], " ", "]"}], 
     "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"FullSimplify", "[", "T1", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.949467654859755*^9, 3.94946774483235*^9}, {
  3.949472646558495*^9, 3.949472651536516*^9}, {3.949480183569421*^9, 
  3.9494801868023167`*^9}},
 CellLabel->
  "In[459]:=",ExpressionUUID->"cad1f9cc-f9a6-41c4-9f68-8d8036b549fa"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "1"}], "+", "rho"}], ")"}], " ", "rho", " ", 
  RowBox[{"(", 
   RowBox[{"1", "+", "rho"}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{"2", "+", "rho"}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.9494676036500387`*^9, 3.949467638112671*^9, 3.949467670863882*^9, 
   3.9494677162871017`*^9, 3.949467747561384*^9, {3.949472648285803*^9, 
   3.9494726522547607`*^9}, 3.949477666790779*^9, 3.9494791957516327`*^9, 
   3.949480187078886*^9},
 CellLabel->
  "Out[459]=",ExpressionUUID->"f6fe2706-42bf-4f5b-b0d3-5c9513e65a95"],

Cell[BoxData[
 RowBox[{"1", "-", 
  RowBox[{"2", " ", "EulerGamma"}], "-", 
  RowBox[{"PolyGamma", "[", 
   RowBox[{"0", ",", 
    RowBox[{"2", "-", "rho"}]}], "]"}], "-", 
  RowBox[{"PolyGamma", "[", 
   RowBox[{"0", ",", 
    RowBox[{"3", "+", "rho"}]}], "]"}]}]], "Output",
 CellChangeTimes->{
  3.9494676036500387`*^9, 3.949467638112671*^9, 3.949467670863882*^9, 
   3.9494677162871017`*^9, 3.949467747561384*^9, {3.949472648285803*^9, 
   3.9494726522547607`*^9}, 3.949477666790779*^9, 3.9494791957516327`*^9, 
   3.949480187116907*^9},
 CellLabel->
  "Out[460]=",ExpressionUUID->"fe573600-d0b3-40ff-a739-de4ccaf14e49"],

Cell[BoxData[
 RowBox[{"1", "-", 
  RowBox[{"HarmonicNumber", "[", 
   RowBox[{"1", "-", "rho"}], "]"}], "-", 
  RowBox[{"HarmonicNumber", "[", 
   RowBox[{"2", "+", "rho"}], "]"}]}]], "Output",
 CellChangeTimes->{
  3.9494676036500387`*^9, 3.949467638112671*^9, 3.949467670863882*^9, 
   3.9494677162871017`*^9, 3.949467747561384*^9, {3.949472648285803*^9, 
   3.9494726522547607`*^9}, 3.949477666790779*^9, 3.9494791957516327`*^9, 
   3.9494801871540728`*^9},
 CellLabel->
  "Out[461]=",ExpressionUUID->"646c557c-8081-4e3d-9199-0bb29ae3adbe"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "The", " ", "MOM", " ", "anomalous", " ", "dimension", " ", "is", " ", 
    "defined", " ", "by", " ", "an", " ", "algebraic", " ", "equation"}], " ",
    "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"rho", "/.", 
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{"T0", "==", "a"}], ",", "rho"}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"Plot", "[", 
    RowBox[{"%", ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", 
       RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.949468332158537*^9, 3.949468380858533*^9}},
 CellLabel->
  "In[462]:=",ExpressionUUID->"6db23aea-7793-4f90-b492-3101abae2128"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "-", 
      SqrtBox[
       RowBox[{"5", "-", 
        RowBox[{"4", " ", 
         SqrtBox[
          RowBox[{"1", "+", "a"}]]}]}]]}], ")"}]}], ",", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SqrtBox[
       RowBox[{"5", "-", 
        RowBox[{"4", " ", 
         SqrtBox[
          RowBox[{"1", "+", "a"}]]}]}]]}], ")"}]}], ",", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "-", 
      SqrtBox[
       RowBox[{"5", "+", 
        RowBox[{"4", " ", 
         SqrtBox[
          RowBox[{"1", "+", "a"}]]}]}]]}], ")"}]}], ",", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SqrtBox[
       RowBox[{"5", "+", 
        RowBox[{"4", " ", 
         SqrtBox[
          RowBox[{"1", "+", "a"}]]}]}]]}], ")"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.949477670502123*^9, 3.94947919777977*^9, 
  3.9494802215727587`*^9},
 CellLabel->
  "Out[462]=",ExpressionUUID->"88440f41-b888-48aa-81fc-339963ff252c"],

Cell[BoxData[
 GraphicsBox[
  InterpretationBox[{
    TagBox[{{{}, {}, 
       TagBox[
        {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[2], 
         Opacity[1.], LineBox[CompressedData["
1:eJwVlGk41HsfxtHxVNJBDVKcsj6yRTRS9LOeUngiSeqEREiolOlQKFtSPJZz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          "]]},
        Annotation[#, "Charting`Private`Tag#1"]& ], 
       TagBox[
        {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[2], 
         Opacity[1.], LineBox[CompressedData["
1:eJwVVWk0lY0a1YD0JeJQ+tQX6URJKc26T0o3klZOkiRD0SBKkXwpJPOVuVJJ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          "]]},
        Annotation[#, "Charting`Private`Tag#1"]& ], 
       TagBox[
        {RGBColor[0.560181, 0.691569, 0.194885], AbsoluteThickness[2], 
         Opacity[1.], LineBox[CompressedData["
1:eJwVjns0VAkAh6+wUtGEUdmkh2ylppRHD7r0XMKpSQ29kCRktHqQZ6STLFJo
JVJktkS1oaKa310UWx6FhtJrFImZuVQ27h1m7R/f+f76zvlm7gnm+44hCGLX
KP+bRxr2qFQ0OmcOCiQfhxA8NDthiKHhr+EyLYfD4HaJhdm3ARqu94uXLprN
oD+IrJb10ZDeFW/ZY8FgyVyXPV29NDjpZS58OwaHOrYTH7poNHYsXPZ8A4PS
7P2XXklpyJoaXDZsZmAzKf51XSuNI8cczmrvYRD27GzYkyYaGp7Gehf9GVSc
zDWk6mmMbG8DdZCBLVPBL6mi4eRjEaoRzSCqtLavSEwDuU2Zy+IZiIWSFFE5
DbFg3hNeIgP7j/1PL9wa7T1b3MMzGMTmqPanFdK4Jxa0vMpiUCnQ0UouoLFw
Mo+eeJnB2rq5a45fpPFO9XWpTiEDxzLPB/tO0fjNuWZn2kMGicFBHl5xNHiu
UWrfKAZ18yJ+eETRaLl6KmLlYwaul84vdTlEQ/WzjUlSPQP+qfobSz1p5AqV
fk5vGaQ5tDsu3E7D/qaVcqKUQQvb/dlsK41/SQfXJ58YbDuoYWq0kYZOyrN6
LRmDHR4rswkbGtWmxbaKIQZ7za8n1euO/u06fLdYn0VB5935Ndo0Vm+y8n5g
yKIrt7qW0qBhN2h5hZrKwt/gg0Ypo0D6DNX7OyYshMOGUVldCvzh86PI1pxF
aGN8kJ9Ygdv99qs5DiySeo+2fr+vgGG/nlH3GhZ5Wv4OcSUKWJv6RJevZ1FH
unBzrinwetmGZEdnFrNucx81nVNAb7xx8ywBi4ZU0YRVfgrkVtsslgSyMOPX
3jDgKDDePUOuOMvCVljBzRunQOOqrGOL01lsTiyKWaSpwNGDKXnC8ywiK1O3
ODFy+O7UUJdmsWha4sHGfJIj+u3ag7n5LKL0e5x678tRpNsWk1zKoqVlfM/f
3nJU9FRID7ewiN1bJr6xUw62M4NLSljwvu9OyxDIEToY4KfVxiJB/46tv4sc
FpaF4efaWdjx3c9wlssRHJHYf66DhajxqqUnR47TFzV9HfpYhD21i1GKZbBr
TvAPGaeEMRVsYDNNhvv7x3A/rlCiTs/q8IrJMuxf+DLd2VaJcF+m2U5Phjm/
r+KW2SkhGXcybe1YGXwKw01O2CuRujVLj/+9F/LLL5L11yuh3lvNCarrRa7h
Cm+tzUp84Rrp5Ef24tsvzKb1+5QoC6zWnPi2B7tvceTCFCW8kiz6XsV9gSA4
9qT6WyUGz0UkgOzGLDXRbcH0YeTrvpuaKe1CnvqPoKzdw8h2sghpPt0JnrtJ
XkzmMOIOeIfNc/yEyauVFx49HUaEemFoiLwDReETDBqGh+F9vNFUck2K5i3C
VvH8EWQ86szMDvgA3ZDHXefdRlDxfu6Eolnv0DCnSqcpZgSzOfar3S61g+St
M9shGsGd+QkBHR/bgG0x1V4NI3j/+K8Z1tYSRKX6+Bh8H0HngowluNuMKDo7
ZICrwqTo69Y8tRfoUjwQCZersMCaXlDwrQ6+Dz2rQjxUOLFW/rw8rAbi0AHR
+AgVuG43Uz0mV+JSfU74mIsq3Pn38cRa0wqk0ANqynsqFLR3Jn+Jv4l0dV06
UaLCrs3TStt90hGSPr2E/1WF8nERLyuPpJFmV6Tah34iKKsOtemx7rfInPP3
rscbENTsvgdDKyrLyX+utDoJZhKUY/6relf3SlIYOXRGxiOodS566gNlNaTz
j9NHB1YS1BnP1uOL79WRB/o3dr/ZQFA1rsY6m/RekFkDV5Pi3AhKPpMb3ZTV
TM4IoDoNvAjqyGFz7zOGEnLj2BMBNoEE1fqGw99X20ZOidrhox9KUF7HbD9r
ObeTU90MnvXFElSVuU1ileY7UtM0oTgumaDMtB92X/31Aymyc4+ckUlQxg8D
12kmSEmjKScHd+WN/llKTj1hpGRD5J/P1UQE9R/KlEvz
          "]], LineBox[CompressedData["
1:eJwBEQLu/SFib1JlAgAAACAAAAACAAAAx8speDkF4j82xm9nVqYAwPdRvV7F
JeQ/IlxuUlS3AMDbNF8bJYTlPy7Wm7EIwgDAcFcQESLc5j/grEGwYMwAwBmU
5FgEHeg/XHdYXOLVAMCuW6Cn83jpPwmw3eEK4ADAVz1/SMi96j9q/gUDZOkA
wLFebSI6/Os/lr4ur27yAMD4CkMDuVXtP/azJP4b/ADAUtE7Nh2Y7j+E06jI
BAUBwAo7C8G8ne4/1hqzTiwFAcDBpNpLXKPuP1spf9JTBQHAMHh5YZuu7j89
4l3TogUBwA4ft4wZxe4/Dqs+ukAGAcDJbDLjFfLuPw+Z1Bx8BwHAQAgpkA5M
7z+AHIY38QkBwPhx+BquUe8/kfJldhgKAcCv28elTVfvP5CeEbM/CgHAHq9m
u4xi7z9mtc0ljgoBwPxVpOYKee8/8oXh8CoLAcC3ox89B6bvP6GzvB1kDAHA
bg3vx6ar7z866345iwwBwCZ3vlJGse8/4eQRU7IMAcCUSl1ohbzvP/JWq38A
DQHAcvGakwPT7z91vrS+nA0BwCpbah6j2O8/To8FycMNAcDhxDmpQt7vP56R
KdHqDQHAUJjYvoHp7z8GYezaOA4BwAgCqEkh7+8/JsmL3F8OAcC/a3fUwPTv
P8yY/9uGDgHAdtVGX2D67z9OHUjZrQ4BwC4/Fur//+8/9aNl1NQOAcCQCvaE

          "]]},
        Annotation[#, "Charting`Private`Tag#1"]& ], 
       TagBox[
        {RGBColor[0.922526, 0.385626, 0.209179], AbsoluteThickness[2], 
         Opacity[1.], LineBox[CompressedData["
1:eJwVjnk41HkcgBUiHeSqpO0gjbPDtUk+ErsR7SaVq8J2UY50Kca1KnmUNill
0kkqoaKi8qkhrEZESCLH/H4z5vh9f4pWk822f7zP+9f7PO+8kEjv7eOVlJQ2
/+B/W4G+ZGyMYP0qtriwth8ivxqlflUQbFa/+LPDPCGUPFhi8nmYIC8qYOeW
X4QwGA7VMpYgP5x7szpECEs5XiG0lOBczu6cG0eEsK/PX6mHJpj7MiDqSoYQ
Snm7cjt6Cb7Lu5Rz6poQ7KelvBe0E5R8Sp6vUy2EmFd/xdQ0E1SvdDC2axFC
xdHL+s8bCI6WlSQk9QrBUVHh/aCK4NmaEEZ9VAjc0jq2sJJgPOQt2atOQWVE
26n8coJxxd7pm3UpcO4frL9Q/KPHgntDZhQkXRrblXmbYAS3uOCBLQX8TVPU
TuYR9LcK7J7jTIGrgLMqMYfg0zFqp4EPBe5lW5/sOE6wL/tUuclhCtIiw/2C
kgkG8hTj6SQKBKax//hxCRa4a/5zMI2CtbnnrL32EfxuH+E0I4cC7+MNd6y3
EnTqGmk8W0FB5spOd0t/gomBu0fm8Cl4+00sMtlAUJaQzEv/m4KNUSrGBmsI
Ghiez9F8R0GA33Kekj3BVHf/wx8+U7DN/FZ6w9Qff0/EewIW0pBHPTSrnUgw
5UoY/6AlDfTl6rrnKgSPsKEuSdY0hOr2qJQqGOSs/I7bgYaIf/W5F2kGrWoZ
v8MbaTjUmBK+s5LBoP6klLnJNKRLD7YPPWbQom+BTdNxGq6pha5MfsDgntU1
o9EnaRCAl96lAgZL954yyMymYX6J3rPmMwwa6zvkuxXR8Pp0/mSnnQw6nYgM
KmynwcS77o6uFoP6JWadXUYicIyo0LumwWAu1+ZzEEcE69IKExapMijrMXTr
shBBHP/0eg+FHOsfq0/g24qgeanftwShHEcrTvQ4/SoCro7EQ/pYjr6zS8YM
QkXw9u0kyYtgOe5vPVA1UCCCpG1llXcC5fjllbl5fKEIrIa2ZGZtkiPDtr6e
WiKCVJ37jqFecgzZ5TNs/EgEK7x9M7SWybH7i27/gpciyG+8YbNVS47a9pPq
k3tEEFO/ImG0UoZH8qe1CHXFMPt5pK69oQyj3qiY1RwQg0Dbdr/DdBk2+d82
vRAjhiPbFS0rtGXooc81C4sVQ5vG0UxXdRnW+Aw7TUgSw+kNF7W9h6T4fuX1
WQvTxaAsrdYKF0jRyXI/f+o1MQzoGUy5HidF+rehq+kCMZTtrlbV7JLg0y3z
3ncZDkBQ+hK2I3kAi7rHT1KrGICRM7GpCGJ0He8ZXOwogetTu2dm99LoqsZ0
2jyTAM9jSXTLCQoDS5xcxxZLIXlPcIypuxCtUkasY7OkEKt8+1C0vA99h2dw
eN+kEJzYaNxW0Iv5Nz8UcTfIIOsZlc0L60FDYVqD5S0ZVHzkTC6c3428Ncdm
3RiTgZGWs4tPbifGB6Z5PvSUw32z1LC+/ncYf/d76gueHD6+vDfXzq4NFXNr
azhiOVAWWUvxYQsqupdREnMGpsXfsrMa9wYFXYe8uqIZsLAjFnmfBVgfg8eo
+wz86SpvKo+pxTgi8Zr+hQE9n6LTftP56JizfFjFjsD9Ly8164wr0PCjVHkk
kkBeJ3VyIKUIOWqG3Xp3CWxeZ1ja+cdZFHJW7MgTEijXiG3lH8gEL5cqHXoy
C7Z9435K8i0GB8vI9RNNWTBin3x14JfDmVXFWUUuLLhf72hY68uHrpFPczo2
s+Dmpa08XFYL2YyOXHKIhYyt7YmLHwmgo+98U3kGC7VrZ0/5XfsN2EjdZ6re
YkE+Ty+++WILOL9NfGX6nIUD+82DM/Tb4JzWhNaINhbaP2h576h7B4sUD2tM
GBaCDjuK1Dw7YWkB51yv8iBUmdunVal2g8ZqrQDVWYNgMvGp+MbqHlgTWzLi
vHgQZj/d7aaa2gvWizUGn7gOgptN2/EaRS/wvq69quw5CP8BrC4v4Q==
          "]], LineBox[CompressedData["
1:eJwBEQLu/SFib1JlAgAAACAAAAACAAAAx8speDkF4j9sjN/OrEzxP/dRvV7F
JeQ/Q7jcpKhu8T/bNF8bJYTlP1ysN2MRhPE/cFcQESLc5j+/WYNgwZjxPxmU
5FgEHeg/uO6wuMSr8T+uW6Cn83jpPxJgu8MVwPE/Vz1/SMi96j/V/AsGyNLx
P7FebSI6/Os/LX1dXt3k8T/4CkMDuVXtP+1nSfw3+PE/UtE7Nh2Y7j8Ip1GR
CQryPwo7C8G8ne4/rDVmnVgK8j/BpNpLXKPuP7ZS/qSnCvI/MHh5YZuu7j96
xLumRQvyPw4ft4wZxe4/G1Z9dIEM8j/JbDLjFfLuPx4yqTn4DvI/QAgpkA5M
7z8BOQxv4hPyP/hx+BquUe8/IuXL7DAU8j+v28elTVfvPx89I2Z/FPI/Hq9m
u4xi7z/LaptLHBXyP/xVpOYKee8/5AvD4VUW8j+3ox89B6bvP0JneTvIGPI/
bg3vx6ar7z901v1yFhnyPyZ3vlJGse8/wskjpmQZ8j+USl1ohbzvP+StVv8A
GvI/cvGakwPT7z/qfGl9ORvyPypbah6j2O8/nB4Lkocb8j/hxDmpQt7vPzsj
U6LVG/I/UJjYvoHp7z8Lwti1cRzyPwgCqEkh7+8/S5IXub8c8j+/a3fUwPTv
P5cx/7cNHfI/dtVGX2D67z+cOpCyWx3yPy4/Fur//+8/6kfLqKkd8j+GJwJD

          "]]},
        Annotation[#, "Charting`Private`Tag#1"]& ], {}}, {}},
     {"WolframDynamicHighlight", <|
      "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
    DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
      Slot["HighlightElements"], 
      Slot["LayoutOptions"], 
      Slot["Meta"], 
      Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
          Annotation[{
            Directive[
             Opacity[1.], 
             RGBColor[0.368417, 0.506779, 0.709798], 
             AbsoluteThickness[2]], 
            Line[CompressedData["
1:eJwVlGk41HsfxtHxVNJBDVKcsj6yRTRS9LOeUngiSeqEREiolOlQKFtSPJZz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             "]]}, "Charting`Private`Tag#1"], 
          Annotation[{
            Directive[
             Opacity[1.], 
             RGBColor[0.880722, 0.611041, 0.142051], 
             AbsoluteThickness[2]], 
            Line[CompressedData["
1:eJwVVWk0lY0a1YD0JeJQ+tQX6URJKc26T0o3klZOkiRD0SBKkXwpJPOVuVJJ
Ms+ZUoY8kik5Zo7j8J73PSLTOW9EN0Of6/7Ya6+99p+9nmetvVUu3GDZLxQT
E/OZx/9ZCxSH5+ZolFjuW6Jd0wc3ptYHTk3TmGG2Ubr8Wh/kFmgzf0zO+166
mQVH+mDMCapGv9MoMnTXuKzeB9vVjS8MjNBooe/UHy/TBy4CCzFygMa0WSqv
fEoAhbFX4rgUjUSNn9JwvwB2r/DtbuDQaB7TFxJTKQD3LxHuNa005if7jofm
C6DE75ViBZvGmESCtkwUgO50CavgE43LnqlLLgkQwMG+sfpnb2hkHF762ttU
AA9ezl2JyqDxuEd7bLeBACrPSEs+SqbxGOu8UcABAeg3qB/2fkGj988LVuUb
BWD41rr0UgCNOgEaTxhzFLAC2Jk7rGksbG5puVJEQZQez3CLBY052TZ5k9kU
tM8MfmOens8jCpJ4nUyBmfNitdVGNN4tTWcbP6bg3Nn9sWK7aWy+w6vn36bA
bnN6CHs5jeqkSfWf+ym40+TrdLlchNH/XDj7sYWEkBE3zsR7ERYZMTUYX0hI
kLyq51MgQmXn/Y0uVSQ0gLHCyzQRJsSXmZm/I0E1V+FDa6QI3Y5VH8p5SUJj
eMqyf10Wofn2CpXTjiQwWXWZDFkRpnVbO2jLktDe/sfwR1shjj+T0lboJOCB
3dvyTEshBusuC1rKJkBrwirq8RkhPpnoM5CsIiBQPl/3qrEQu0Nt0xXzCTjA
Mg+T3StEy8CapOBQAlKaknSsZYV4vTH2RpEBAe71B7xmy0dxj70OI/ljL6yp
uMHYrTyKnqaq2V8re+DttSpxmd5hVH5aNB490w02IdrfuT5DyFLzOHB3Pxd+
RXoEIgxibtCGsMkiDiQuJ5RiqAF0TFi1xUajE2KPad9qC+rHUUVL+cnCdvBx
tHXXMPyKxM0lKLRvA49FGXduCQUoIWV0a6d4K9h6N6l1plHYneScU/epGR5/
6I+JdSAxLdcWfis3QQlffVmWKoHx2WvPzgQ0wHrZg4dM43hYxxJquzDrIX9T
oIOgrwv1DQdV7J7WAr86b92uXZ2oqbI5aW5lNfRrPt6ORW1YUcwwYFVXwgrP
9F1aC1rwZJKGid3BCtDcRWsm/2hAA8e5K0OfS+GhvrC52L0WzdmNVsGpRaBg
mhN+dmUlroqQd+6JzIP8n9UydWolGL+Q/CQdmQ7JvP5HQ7456L3QVd9+dRyc
N1Eu5F2MxgpTxnjCMV8oXurRUXk7Cg4WS0StCX2IOwUL1j4wfwPhvyObD/Nf
4frvpVP7KoshNyQk8d3DDDRM5LJPmFdCYHso6+amAjxiLLdo8m0ttHeKDxhp
FWOYNcd727sGyBqZ05kRR6w9sUb6pFwLaAUwF7E7KlGoouDZ+rwNeqLzxqLX
1uBt1822YYrzfyn9ou8e+hk5PbKsS3VdYPer/lzBCzba/K37TfI4D0567fd5
8a0ZN9nVdYjMeBBr3rjWaKwZf5wwreqw5cGtV7S92Ewz+qs5vk68w4PFyh7r
7i1vwaymF+cgkQdPjIb8i3e24NSGmSa3aR7oiy2JMfNrwcjW4vf9aT0QGTEb
7KbRip827w7+JE7AwEvbA4OBbWi11TRxTIYATy+Dvwuj2vDX9ptlf60moIuf
GhQU14aa+zJFHloEPI2O8ztR2IbRBn+d0jlDAL+Givg32YaX7CWVk9MIGLwb
kS6+rx2XvOJk+xvxQZklcyN8sh0TEiZqCk/zQfWaf0P2gg7UTVlBCqz5IPex
c4Qj3YHO2UZy4MqHUK6u8ilmB3JL0e2/sXw4uCBg6/CZDszoSoUrIj5YxIX/
qv7QgUypssEkAxLkAqiapsedOF6r5ZBgTMLCtjeeaYmdWO7/euQViwQVr88r
H+d1otniANFzSxKcfMTNM9md6DdnMhHuTMJIQWZkpwQHv05+m7sXQ8KTTDNn
//sczC20eHB3vidCxD/IN4Zw8J4Le6F7AgnS7lIV22I5yBjLF3fJIkFr3Dfc
sJSDh0fv/3G1ggTO3u387mkOJgjkV54eJGGdo5ucincXXn/tH8MSknDphB7h
FNGF+2ymlE6Ok9DacfuqIKELW3sJZaNZEqKN7+sdrenCBdx0VT1ZCpgx60tV
Zbho0wRaW/ZQYGqyqOVWBhc1Q/PfbDpAwc+M2L3fyrn46/gGbfVDFHhV+ZjH
tXExrH6pzvrjFOBQbDD/NxfLqzv2KtlQEE0PpC8268ZgX4NSRXsKRtWCy746
dqPZ4VJdhgMFnI3fl6z37UZRRTzIuFJQU7yvil3QjWvKrh0RD6SAz0kx9VzF
Q4bS9PT1RxSkrLP6R2cnD5e5BeZ2RVLQVDwLz1k8nN2a/GfWSwq2/q6TTg3j
4UTIjhaFRAoKFd3Cr7/h4cjQR3+vNArcos2tNjTzsDuRGGMVUBC8x4CJjB5s
FXNKLXtPwSq/5aW8PT34+fyMJbOcgjUui1ect+rB9ytX1U3VUWCl5550PKcH
c11T7l9spCD+7c7a3dweTG3R2cFuo+BoMzs7WKIXn/zHJC6eoED+pid92aEX
Qwf5p5Z+nb9XjYXQLaEX/Y5cl3IdokBsK3PbIbIX7yXMlveKKIgL0E2SYBLo
OhfsenSCgl0Z2sZi7gQ6WiptypuiYPahFOMmSeDF4lT+6vkdvHfBfkNuFB9D
7/aVDM/rrNS1g3MEH/8HCap4nw==
             "]]}, "Charting`Private`Tag#1"], 
          Annotation[{
            Directive[
             Opacity[1.], 
             RGBColor[0.560181, 0.691569, 0.194885], 
             AbsoluteThickness[2]], 
            Line[CompressedData["
1:eJwVjns0VAkAh6+wUtGEUdmkh2ylppRHD7r0XMKpSQ29kCRktHqQZ6STLFJo
JVJktkS1oaKa310UWx6FhtJrFImZuVQ27h1m7R/f+f76zvlm7gnm+44hCGLX
KP+bRxr2qFQ0OmcOCiQfhxA8NDthiKHhr+EyLYfD4HaJhdm3ARqu94uXLprN
oD+IrJb10ZDeFW/ZY8FgyVyXPV29NDjpZS58OwaHOrYTH7poNHYsXPZ8A4PS
7P2XXklpyJoaXDZsZmAzKf51XSuNI8cczmrvYRD27GzYkyYaGp7Gehf9GVSc
zDWk6mmMbG8DdZCBLVPBL6mi4eRjEaoRzSCqtLavSEwDuU2Zy+IZiIWSFFE5
DbFg3hNeIgP7j/1PL9wa7T1b3MMzGMTmqPanFdK4Jxa0vMpiUCnQ0UouoLFw
Mo+eeJnB2rq5a45fpPFO9XWpTiEDxzLPB/tO0fjNuWZn2kMGicFBHl5xNHiu
UWrfKAZ18yJ+eETRaLl6KmLlYwaul84vdTlEQ/WzjUlSPQP+qfobSz1p5AqV
fk5vGaQ5tDsu3E7D/qaVcqKUQQvb/dlsK41/SQfXJ58YbDuoYWq0kYZOyrN6
LRmDHR4rswkbGtWmxbaKIQZ7za8n1euO/u06fLdYn0VB5935Ndo0Vm+y8n5g
yKIrt7qW0qBhN2h5hZrKwt/gg0Ypo0D6DNX7OyYshMOGUVldCvzh86PI1pxF
aGN8kJ9Ygdv99qs5DiySeo+2fr+vgGG/nlH3GhZ5Wv4OcSUKWJv6RJevZ1FH
unBzrinwetmGZEdnFrNucx81nVNAb7xx8ywBi4ZU0YRVfgrkVtsslgSyMOPX
3jDgKDDePUOuOMvCVljBzRunQOOqrGOL01lsTiyKWaSpwNGDKXnC8ywiK1O3
ODFy+O7UUJdmsWha4sHGfJIj+u3ag7n5LKL0e5x678tRpNsWk1zKoqVlfM/f
3nJU9FRID7ewiN1bJr6xUw62M4NLSljwvu9OyxDIEToY4KfVxiJB/46tv4sc
FpaF4efaWdjx3c9wlssRHJHYf66DhajxqqUnR47TFzV9HfpYhD21i1GKZbBr
TvAPGaeEMRVsYDNNhvv7x3A/rlCiTs/q8IrJMuxf+DLd2VaJcF+m2U5Phjm/
r+KW2SkhGXcybe1YGXwKw01O2CuRujVLj/+9F/LLL5L11yuh3lvNCarrRa7h
Cm+tzUp84Rrp5Ef24tsvzKb1+5QoC6zWnPi2B7tvceTCFCW8kiz6XsV9gSA4
9qT6WyUGz0UkgOzGLDXRbcH0YeTrvpuaKe1CnvqPoKzdw8h2sghpPt0JnrtJ
XkzmMOIOeIfNc/yEyauVFx49HUaEemFoiLwDReETDBqGh+F9vNFUck2K5i3C
VvH8EWQ86szMDvgA3ZDHXefdRlDxfu6Eolnv0DCnSqcpZgSzOfar3S61g+St
M9shGsGd+QkBHR/bgG0x1V4NI3j/+K8Z1tYSRKX6+Bh8H0HngowluNuMKDo7
ZICrwqTo69Y8tRfoUjwQCZersMCaXlDwrQ6+Dz2rQjxUOLFW/rw8rAbi0AHR
+AgVuG43Uz0mV+JSfU74mIsq3Pn38cRa0wqk0ANqynsqFLR3Jn+Jv4l0dV06
UaLCrs3TStt90hGSPr2E/1WF8nERLyuPpJFmV6Tah34iKKsOtemx7rfInPP3
rscbENTsvgdDKyrLyX+utDoJZhKUY/6relf3SlIYOXRGxiOodS566gNlNaTz
j9NHB1YS1BnP1uOL79WRB/o3dr/ZQFA1rsY6m/RekFkDV5Pi3AhKPpMb3ZTV
TM4IoDoNvAjqyGFz7zOGEnLj2BMBNoEE1fqGw99X20ZOidrhox9KUF7HbD9r
ObeTU90MnvXFElSVuU1ileY7UtM0oTgumaDMtB92X/31Aymyc4+ckUlQxg8D
12kmSEmjKScHd+WN/llKTj1hpGRD5J/P1UQE9R/KlEvz
             "]], 
            Line[CompressedData["
1:eJwBEQLu/SFib1JlAgAAACAAAAACAAAAx8speDkF4j82xm9nVqYAwPdRvV7F
JeQ/IlxuUlS3AMDbNF8bJYTlPy7Wm7EIwgDAcFcQESLc5j/grEGwYMwAwBmU
5FgEHeg/XHdYXOLVAMCuW6Cn83jpPwmw3eEK4ADAVz1/SMi96j9q/gUDZOkA
wLFebSI6/Os/lr4ur27yAMD4CkMDuVXtP/azJP4b/ADAUtE7Nh2Y7j+E06jI
BAUBwAo7C8G8ne4/1hqzTiwFAcDBpNpLXKPuP1spf9JTBQHAMHh5YZuu7j89
4l3TogUBwA4ft4wZxe4/Dqs+ukAGAcDJbDLjFfLuPw+Z1Bx8BwHAQAgpkA5M
7z+AHIY38QkBwPhx+BquUe8/kfJldhgKAcCv28elTVfvP5CeEbM/CgHAHq9m
u4xi7z9mtc0ljgoBwPxVpOYKee8/8oXh8CoLAcC3ox89B6bvP6GzvB1kDAHA
bg3vx6ar7z866345iwwBwCZ3vlJGse8/4eQRU7IMAcCUSl1ohbzvP/JWq38A
DQHAcvGakwPT7z91vrS+nA0BwCpbah6j2O8/To8FycMNAcDhxDmpQt7vP56R
KdHqDQHAUJjYvoHp7z8GYezaOA4BwAgCqEkh7+8/JsmL3F8OAcC/a3fUwPTv
P8yY/9uGDgHAdtVGX2D67z9OHUjZrQ4BwC4/Fur//+8/9aNl1NQOAcCQCvaE

             "]]}, "Charting`Private`Tag#1"], 
          Annotation[{
            Directive[
             Opacity[1.], 
             RGBColor[0.922526, 0.385626, 0.209179], 
             AbsoluteThickness[2]], 
            Line[CompressedData["
1:eJwVjnk41HkcgBUiHeSqpO0gjbPDtUk+ErsR7SaVq8J2UY50Kca1KnmUNill
0kkqoaKi8qkhrEZESCLH/H4z5vh9f4pWk822f7zP+9f7PO+8kEjv7eOVlJQ2
/+B/W4G+ZGyMYP0qtriwth8ivxqlflUQbFa/+LPDPCGUPFhi8nmYIC8qYOeW
X4QwGA7VMpYgP5x7szpECEs5XiG0lOBczu6cG0eEsK/PX6mHJpj7MiDqSoYQ
Snm7cjt6Cb7Lu5Rz6poQ7KelvBe0E5R8Sp6vUy2EmFd/xdQ0E1SvdDC2axFC
xdHL+s8bCI6WlSQk9QrBUVHh/aCK4NmaEEZ9VAjc0jq2sJJgPOQt2atOQWVE
26n8coJxxd7pm3UpcO4frL9Q/KPHgntDZhQkXRrblXmbYAS3uOCBLQX8TVPU
TuYR9LcK7J7jTIGrgLMqMYfg0zFqp4EPBe5lW5/sOE6wL/tUuclhCtIiw/2C
kgkG8hTj6SQKBKax//hxCRa4a/5zMI2CtbnnrL32EfxuH+E0I4cC7+MNd6y3
EnTqGmk8W0FB5spOd0t/gomBu0fm8Cl4+00sMtlAUJaQzEv/m4KNUSrGBmsI
Ghiez9F8R0GA33Kekj3BVHf/wx8+U7DN/FZ6w9Qff0/EewIW0pBHPTSrnUgw
5UoY/6AlDfTl6rrnKgSPsKEuSdY0hOr2qJQqGOSs/I7bgYaIf/W5F2kGrWoZ
v8MbaTjUmBK+s5LBoP6klLnJNKRLD7YPPWbQom+BTdNxGq6pha5MfsDgntU1
o9EnaRCAl96lAgZL954yyMymYX6J3rPmMwwa6zvkuxXR8Pp0/mSnnQw6nYgM
KmynwcS77o6uFoP6JWadXUYicIyo0LumwWAu1+ZzEEcE69IKExapMijrMXTr
shBBHP/0eg+FHOsfq0/g24qgeanftwShHEcrTvQ4/SoCro7EQ/pYjr6zS8YM
QkXw9u0kyYtgOe5vPVA1UCCCpG1llXcC5fjllbl5fKEIrIa2ZGZtkiPDtr6e
WiKCVJ37jqFecgzZ5TNs/EgEK7x9M7SWybH7i27/gpciyG+8YbNVS47a9pPq
k3tEEFO/ImG0UoZH8qe1CHXFMPt5pK69oQyj3qiY1RwQg0Dbdr/DdBk2+d82
vRAjhiPbFS0rtGXooc81C4sVQ5vG0UxXdRnW+Aw7TUgSw+kNF7W9h6T4fuX1
WQvTxaAsrdYKF0jRyXI/f+o1MQzoGUy5HidF+rehq+kCMZTtrlbV7JLg0y3z
3ncZDkBQ+hK2I3kAi7rHT1KrGICRM7GpCGJ0He8ZXOwogetTu2dm99LoqsZ0
2jyTAM9jSXTLCQoDS5xcxxZLIXlPcIypuxCtUkasY7OkEKt8+1C0vA99h2dw
eN+kEJzYaNxW0Iv5Nz8UcTfIIOsZlc0L60FDYVqD5S0ZVHzkTC6c3428Ncdm
3RiTgZGWs4tPbifGB6Z5PvSUw32z1LC+/ncYf/d76gueHD6+vDfXzq4NFXNr
azhiOVAWWUvxYQsqupdREnMGpsXfsrMa9wYFXYe8uqIZsLAjFnmfBVgfg8eo
+wz86SpvKo+pxTgi8Zr+hQE9n6LTftP56JizfFjFjsD9Ly8164wr0PCjVHkk
kkBeJ3VyIKUIOWqG3Xp3CWxeZ1ja+cdZFHJW7MgTEijXiG3lH8gEL5cqHXoy
C7Z9435K8i0GB8vI9RNNWTBin3x14JfDmVXFWUUuLLhf72hY68uHrpFPczo2
s+Dmpa08XFYL2YyOXHKIhYyt7YmLHwmgo+98U3kGC7VrZ0/5XfsN2EjdZ6re
YkE+Ty+++WILOL9NfGX6nIUD+82DM/Tb4JzWhNaINhbaP2h576h7B4sUD2tM
GBaCDjuK1Dw7YWkB51yv8iBUmdunVal2g8ZqrQDVWYNgMvGp+MbqHlgTWzLi
vHgQZj/d7aaa2gvWizUGn7gOgptN2/EaRS/wvq69quw5CP8BrC4v4Q==
             "]], 
            Line[CompressedData["
1:eJwBEQLu/SFib1JlAgAAACAAAAACAAAAx8speDkF4j9sjN/OrEzxP/dRvV7F
JeQ/Q7jcpKhu8T/bNF8bJYTlP1ysN2MRhPE/cFcQESLc5j+/WYNgwZjxPxmU
5FgEHeg/uO6wuMSr8T+uW6Cn83jpPxJgu8MVwPE/Vz1/SMi96j/V/AsGyNLx
P7FebSI6/Os/LX1dXt3k8T/4CkMDuVXtP+1nSfw3+PE/UtE7Nh2Y7j8Ip1GR
CQryPwo7C8G8ne4/rDVmnVgK8j/BpNpLXKPuP7ZS/qSnCvI/MHh5YZuu7j96
xLumRQvyPw4ft4wZxe4/G1Z9dIEM8j/JbDLjFfLuPx4yqTn4DvI/QAgpkA5M
7z8BOQxv4hPyP/hx+BquUe8/IuXL7DAU8j+v28elTVfvPx89I2Z/FPI/Hq9m
u4xi7z/LaptLHBXyP/xVpOYKee8/5AvD4VUW8j+3ox89B6bvP0JneTvIGPI/
bg3vx6ar7z901v1yFhnyPyZ3vlJGse8/wskjpmQZ8j+USl1ohbzvP+StVv8A
GvI/cvGakwPT7z/qfGl9ORvyPypbah6j2O8/nB4Lkocb8j/hxDmpQt7vPzsj
U6LVG/I/UJjYvoHp7z8Lwti1cRzyPwgCqEkh7+8/S5IXub8c8j+/a3fUwPTv
P5cx/7cNHfI/dtVGX2D67z+cOpCyWx3yPy4/Fur//+8/6kfLqKkd8j+GJwJD

             "]]}, "Charting`Private`Tag#1"], {}}}, {}}, <|
       "HighlightElements" -> <|
         "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
        "LayoutOptions" -> <|
         "PlotRange" -> {{-1, 1}, {-2.1322418778913694`, 
            1.1322418778913694`}}, 
          "Frame" -> {{False, False}, {False, False}}, "AxesOrigin" -> {0, 0},
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
          "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
            Directive[
             Opacity[1.], 
             RGBColor[0.922526, 0.385626, 0.209179], 
             AbsoluteThickness[2]]}, 
          "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
              Identity[
               Part[#, 1]], 
              Identity[
               Part[#, 2]]}& ), 
            "ScalingFunctions" -> {{Identity, Identity}, {
              Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>,
         "Meta" -> <|
         "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
          Plot, "GroupHighlight" -> False|>|>]]& )[<|
      "HighlightElements" -> <|
        "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
       "LayoutOptions" -> <|
        "PlotRange" -> {{-1, 1}, {-2.1322418778913694`, 1.1322418778913694`}},
          "Frame" -> {{False, False}, {False, False}}, "AxesOrigin" -> {0, 0},
          "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
         "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
           Directive[
            Opacity[1.], 
            RGBColor[0.922526, 0.385626, 0.209179], 
            AbsoluteThickness[2]]}, 
         "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
             Identity[
              Part[#, 1]], 
             Identity[
              Part[#, 2]]}& ), 
           "ScalingFunctions" -> {{Identity, Identity}, {
             Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>, 
       "Meta" -> <|
        "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
         Plot, "GroupHighlight" -> False|>|>],
     ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
      4.503599627370496*^15, -4.503599627370496*^15}}]},
   Annotation[{{{{}, {}, 
       Annotation[{
         Directive[
          Opacity[1.], 
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[2]], 
         Line[CompressedData["
1:eJwVlGk41HsfxtHxVNJBDVKcsj6yRTRS9LOeUngiSeqEREiolOlQKFtSPJZz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          "]]}, "Charting`Private`Tag#1"], 
       Annotation[{
         Directive[
          Opacity[1.], 
          RGBColor[0.880722, 0.611041, 0.142051], 
          AbsoluteThickness[2]], 
         Line[CompressedData["
1:eJwVVWk0lY0a1YD0JeJQ+tQX6URJKc26T0o3klZOkiRD0SBKkXwpJPOVuVJJ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          "]]}, "Charting`Private`Tag#1"], 
       Annotation[{
         Directive[
          Opacity[1.], 
          RGBColor[0.560181, 0.691569, 0.194885], 
          AbsoluteThickness[2]], 
         Line[CompressedData["
1:eJwVjns0VAkAh6+wUtGEUdmkh2ylppRHD7r0XMKpSQ29kCRktHqQZ6STLFJo
JVJktkS1oaKa310UWx6FhtJrFImZuVQ27h1m7R/f+f76zvlm7gnm+44hCGLX
KP+bRxr2qFQ0OmcOCiQfhxA8NDthiKHhr+EyLYfD4HaJhdm3ARqu94uXLprN
oD+IrJb10ZDeFW/ZY8FgyVyXPV29NDjpZS58OwaHOrYTH7poNHYsXPZ8A4PS
7P2XXklpyJoaXDZsZmAzKf51XSuNI8cczmrvYRD27GzYkyYaGp7Gehf9GVSc
zDWk6mmMbG8DdZCBLVPBL6mi4eRjEaoRzSCqtLavSEwDuU2Zy+IZiIWSFFE5
DbFg3hNeIgP7j/1PL9wa7T1b3MMzGMTmqPanFdK4Jxa0vMpiUCnQ0UouoLFw
Mo+eeJnB2rq5a45fpPFO9XWpTiEDxzLPB/tO0fjNuWZn2kMGicFBHl5xNHiu
UWrfKAZ18yJ+eETRaLl6KmLlYwaul84vdTlEQ/WzjUlSPQP+qfobSz1p5AqV
fk5vGaQ5tDsu3E7D/qaVcqKUQQvb/dlsK41/SQfXJ58YbDuoYWq0kYZOyrN6
LRmDHR4rswkbGtWmxbaKIQZ7za8n1euO/u06fLdYn0VB5935Ndo0Vm+y8n5g
yKIrt7qW0qBhN2h5hZrKwt/gg0Ypo0D6DNX7OyYshMOGUVldCvzh86PI1pxF
aGN8kJ9Ygdv99qs5DiySeo+2fr+vgGG/nlH3GhZ5Wv4OcSUKWJv6RJevZ1FH
unBzrinwetmGZEdnFrNucx81nVNAb7xx8ywBi4ZU0YRVfgrkVtsslgSyMOPX
3jDgKDDePUOuOMvCVljBzRunQOOqrGOL01lsTiyKWaSpwNGDKXnC8ywiK1O3
ODFy+O7UUJdmsWha4sHGfJIj+u3ag7n5LKL0e5x678tRpNsWk1zKoqVlfM/f
3nJU9FRID7ewiN1bJr6xUw62M4NLSljwvu9OyxDIEToY4KfVxiJB/46tv4sc
FpaF4efaWdjx3c9wlssRHJHYf66DhajxqqUnR47TFzV9HfpYhD21i1GKZbBr
TvAPGaeEMRVsYDNNhvv7x3A/rlCiTs/q8IrJMuxf+DLd2VaJcF+m2U5Phjm/
r+KW2SkhGXcybe1YGXwKw01O2CuRujVLj/+9F/LLL5L11yuh3lvNCarrRa7h
Cm+tzUp84Rrp5Ef24tsvzKb1+5QoC6zWnPi2B7tvceTCFCW8kiz6XsV9gSA4
9qT6WyUGz0UkgOzGLDXRbcH0YeTrvpuaKe1CnvqPoKzdw8h2sghpPt0JnrtJ
XkzmMOIOeIfNc/yEyauVFx49HUaEemFoiLwDReETDBqGh+F9vNFUck2K5i3C
VvH8EWQ86szMDvgA3ZDHXefdRlDxfu6Eolnv0DCnSqcpZgSzOfar3S61g+St
M9shGsGd+QkBHR/bgG0x1V4NI3j/+K8Z1tYSRKX6+Bh8H0HngowluNuMKDo7
ZICrwqTo69Y8tRfoUjwQCZersMCaXlDwrQ6+Dz2rQjxUOLFW/rw8rAbi0AHR
+AgVuG43Uz0mV+JSfU74mIsq3Pn38cRa0wqk0ANqynsqFLR3Jn+Jv4l0dV06
UaLCrs3TStt90hGSPr2E/1WF8nERLyuPpJFmV6Tah34iKKsOtemx7rfInPP3
rscbENTsvgdDKyrLyX+utDoJZhKUY/6relf3SlIYOXRGxiOodS566gNlNaTz
j9NHB1YS1BnP1uOL79WRB/o3dr/ZQFA1rsY6m/RekFkDV5Pi3AhKPpMb3ZTV
TM4IoDoNvAjqyGFz7zOGEnLj2BMBNoEE1fqGw99X20ZOidrhox9KUF7HbD9r
ObeTU90MnvXFElSVuU1ileY7UtM0oTgumaDMtB92X/31Aymyc4+ckUlQxg8D
12kmSEmjKScHd+WN/llKTj1hpGRD5J/P1UQE9R/KlEvz
          "]], 
         Line[CompressedData["
1:eJwBEQLu/SFib1JlAgAAACAAAAACAAAAx8speDkF4j82xm9nVqYAwPdRvV7F
JeQ/IlxuUlS3AMDbNF8bJYTlPy7Wm7EIwgDAcFcQESLc5j/grEGwYMwAwBmU
5FgEHeg/XHdYXOLVAMCuW6Cn83jpPwmw3eEK4ADAVz1/SMi96j9q/gUDZOkA
wLFebSI6/Os/lr4ur27yAMD4CkMDuVXtP/azJP4b/ADAUtE7Nh2Y7j+E06jI
BAUBwAo7C8G8ne4/1hqzTiwFAcDBpNpLXKPuP1spf9JTBQHAMHh5YZuu7j89
4l3TogUBwA4ft4wZxe4/Dqs+ukAGAcDJbDLjFfLuPw+Z1Bx8BwHAQAgpkA5M
7z+AHIY38QkBwPhx+BquUe8/kfJldhgKAcCv28elTVfvP5CeEbM/CgHAHq9m
u4xi7z9mtc0ljgoBwPxVpOYKee8/8oXh8CoLAcC3ox89B6bvP6GzvB1kDAHA
bg3vx6ar7z866345iwwBwCZ3vlJGse8/4eQRU7IMAcCUSl1ohbzvP/JWq38A
DQHAcvGakwPT7z91vrS+nA0BwCpbah6j2O8/To8FycMNAcDhxDmpQt7vP56R
KdHqDQHAUJjYvoHp7z8GYezaOA4BwAgCqEkh7+8/JsmL3F8OAcC/a3fUwPTv
P8yY/9uGDgHAdtVGX2D67z9OHUjZrQ4BwC4/Fur//+8/9aNl1NQOAcCQCvaE

          "]]}, "Charting`Private`Tag#1"], 
       Annotation[{
         Directive[
          Opacity[1.], 
          RGBColor[0.922526, 0.385626, 0.209179], 
          AbsoluteThickness[2]], 
         Line[CompressedData["
1:eJwVjnk41HkcgBUiHeSqpO0gjbPDtUk+ErsR7SaVq8J2UY50Kca1KnmUNill
0kkqoaKi8qkhrEZESCLH/H4z5vh9f4pWk822f7zP+9f7PO+8kEjv7eOVlJQ2
/+B/W4G+ZGyMYP0qtriwth8ivxqlflUQbFa/+LPDPCGUPFhi8nmYIC8qYOeW
X4QwGA7VMpYgP5x7szpECEs5XiG0lOBczu6cG0eEsK/PX6mHJpj7MiDqSoYQ
Snm7cjt6Cb7Lu5Rz6poQ7KelvBe0E5R8Sp6vUy2EmFd/xdQ0E1SvdDC2axFC
xdHL+s8bCI6WlSQk9QrBUVHh/aCK4NmaEEZ9VAjc0jq2sJJgPOQt2atOQWVE
26n8coJxxd7pm3UpcO4frL9Q/KPHgntDZhQkXRrblXmbYAS3uOCBLQX8TVPU
TuYR9LcK7J7jTIGrgLMqMYfg0zFqp4EPBe5lW5/sOE6wL/tUuclhCtIiw/2C
kgkG8hTj6SQKBKax//hxCRa4a/5zMI2CtbnnrL32EfxuH+E0I4cC7+MNd6y3
EnTqGmk8W0FB5spOd0t/gomBu0fm8Cl4+00sMtlAUJaQzEv/m4KNUSrGBmsI
Ghiez9F8R0GA33Kekj3BVHf/wx8+U7DN/FZ6w9Qff0/EewIW0pBHPTSrnUgw
5UoY/6AlDfTl6rrnKgSPsKEuSdY0hOr2qJQqGOSs/I7bgYaIf/W5F2kGrWoZ
v8MbaTjUmBK+s5LBoP6klLnJNKRLD7YPPWbQom+BTdNxGq6pha5MfsDgntU1
o9EnaRCAl96lAgZL954yyMymYX6J3rPmMwwa6zvkuxXR8Pp0/mSnnQw6nYgM
KmynwcS77o6uFoP6JWadXUYicIyo0LumwWAu1+ZzEEcE69IKExapMijrMXTr
shBBHP/0eg+FHOsfq0/g24qgeanftwShHEcrTvQ4/SoCro7EQ/pYjr6zS8YM
QkXw9u0kyYtgOe5vPVA1UCCCpG1llXcC5fjllbl5fKEIrIa2ZGZtkiPDtr6e
WiKCVJ37jqFecgzZ5TNs/EgEK7x9M7SWybH7i27/gpciyG+8YbNVS47a9pPq
k3tEEFO/ImG0UoZH8qe1CHXFMPt5pK69oQyj3qiY1RwQg0Dbdr/DdBk2+d82
vRAjhiPbFS0rtGXooc81C4sVQ5vG0UxXdRnW+Aw7TUgSw+kNF7W9h6T4fuX1
WQvTxaAsrdYKF0jRyXI/f+o1MQzoGUy5HidF+rehq+kCMZTtrlbV7JLg0y3z
3ncZDkBQ+hK2I3kAi7rHT1KrGICRM7GpCGJ0He8ZXOwogetTu2dm99LoqsZ0
2jyTAM9jSXTLCQoDS5xcxxZLIXlPcIypuxCtUkasY7OkEKt8+1C0vA99h2dw
eN+kEJzYaNxW0Iv5Nz8UcTfIIOsZlc0L60FDYVqD5S0ZVHzkTC6c3428Ncdm
3RiTgZGWs4tPbifGB6Z5PvSUw32z1LC+/ncYf/d76gueHD6+vDfXzq4NFXNr
azhiOVAWWUvxYQsqupdREnMGpsXfsrMa9wYFXYe8uqIZsLAjFnmfBVgfg8eo
+wz86SpvKo+pxTgi8Zr+hQE9n6LTftP56JizfFjFjsD9Ly8164wr0PCjVHkk
kkBeJ3VyIKUIOWqG3Xp3CWxeZ1ja+cdZFHJW7MgTEijXiG3lH8gEL5cqHXoy
C7Z9435K8i0GB8vI9RNNWTBin3x14JfDmVXFWUUuLLhf72hY68uHrpFPczo2
s+Dmpa08XFYL2YyOXHKIhYyt7YmLHwmgo+98U3kGC7VrZ0/5XfsN2EjdZ6re
YkE+Ty+++WILOL9NfGX6nIUD+82DM/Tb4JzWhNaINhbaP2h576h7B4sUD2tM
GBaCDjuK1Dw7YWkB51yv8iBUmdunVal2g8ZqrQDVWYNgMvGp+MbqHlgTWzLi
vHgQZj/d7aaa2gvWizUGn7gOgptN2/EaRS/wvq69quw5CP8BrC4v4Q==
          "]], 
         Line[CompressedData["
1:eJwBEQLu/SFib1JlAgAAACAAAAACAAAAx8speDkF4j9sjN/OrEzxP/dRvV7F
JeQ/Q7jcpKhu8T/bNF8bJYTlP1ysN2MRhPE/cFcQESLc5j+/WYNgwZjxPxmU
5FgEHeg/uO6wuMSr8T+uW6Cn83jpPxJgu8MVwPE/Vz1/SMi96j/V/AsGyNLx
P7FebSI6/Os/LX1dXt3k8T/4CkMDuVXtP+1nSfw3+PE/UtE7Nh2Y7j8Ip1GR
CQryPwo7C8G8ne4/rDVmnVgK8j/BpNpLXKPuP7ZS/qSnCvI/MHh5YZuu7j96
xLumRQvyPw4ft4wZxe4/G1Z9dIEM8j/JbDLjFfLuPx4yqTn4DvI/QAgpkA5M
7z8BOQxv4hPyP/hx+BquUe8/IuXL7DAU8j+v28elTVfvPx89I2Z/FPI/Hq9m
u4xi7z/LaptLHBXyP/xVpOYKee8/5AvD4VUW8j+3ox89B6bvP0JneTvIGPI/
bg3vx6ar7z901v1yFhnyPyZ3vlJGse8/wskjpmQZ8j+USl1ohbzvP+StVv8A
GvI/cvGakwPT7z/qfGl9ORvyPypbah6j2O8/nB4Lkocb8j/hxDmpQt7vPzsj
U6LVG/I/UJjYvoHp7z8Lwti1cRzyPwgCqEkh7+8/S5IXub8c8j+/a3fUwPTv
P5cx/7cNHfI/dtVGX2D67z+cOpCyWx3yPy4/Fur//+8/6kfLqKkd8j+GJwJD

          "]]}, "Charting`Private`Tag#1"], {}}}, {}}, <|
    "HighlightElements" -> <|
      "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
     "LayoutOptions" -> <|
      "PlotRange" -> {{-1, 1}, {-2.1322418778913694`, 1.1322418778913694`}}, 
       "Frame" -> {{False, False}, {False, False}}, "AxesOrigin" -> {0, 0}, 
       "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
       "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
         Directive[
          Opacity[1.], 
          RGBColor[0.922526, 0.385626, 0.209179], 
          AbsoluteThickness[2]]}, 
       "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
           Identity[
            Part[#, 1]], 
           Identity[
            Part[#, 2]]}& ), 
         "ScalingFunctions" -> {{Identity, Identity}, {Identity, Identity}}|>,
        "Primitives" -> {}, "GCFlag" -> False|>, 
     "Meta" -> <|
      "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
       Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]],
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{-1, 1}, {-2.1322418778913694`, 1.1322418778913694`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.949477670502123*^9, 3.94947919777977*^9, 
  3.9494802216147823`*^9},
 CellLabel->
  "Out[463]=",ExpressionUUID->"5920266f-b2c4-4ff2-870f-19a86499ba8b"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "We", " ", "want", " ", "the", " ", "solution", " ", "which", " ", "goes", " ",
    "through", " ", "the", " ", "origin"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.9494683840565434`*^9, 
  3.949468411826564*^9}},ExpressionUUID->"ea853fc8-98ec-4370-b7b3-\
59d2a4ed5c71"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"gamma", "=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"rho", "/.", 
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{"T0", "==", "a"}], ",", "rho"}], "]"}]}], ")"}], "[", 
   RowBox[{"[", "2", "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{"gamma", ",", 
   RowBox[{"{", 
    RowBox[{"a", ",", 
     RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Series", "[", 
  RowBox[{"gamma", ",", 
   RowBox[{"{", 
    RowBox[{"a", ",", "0", ",", "6"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.949468421265099*^9, 3.949468431850277*^9}, 
   3.949472711779611*^9, {3.949472742906424*^9, 3.9494727436772842`*^9}, {
   3.949480231799534*^9, 3.949480234443191*^9}},
 CellLabel->
  "In[467]:=",ExpressionUUID->"510548c7-1c91-4502-bea9-a1692db0c87c"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "2"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "1"}], "+", 
    SqrtBox[
     RowBox[{"5", "-", 
      RowBox[{"4", " ", 
       SqrtBox[
        RowBox[{"1", "+", "a"}]]}]}]]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.949468432155036*^9, 3.949472711973659*^9, 3.9494727443953037`*^9, 
   3.949477675255622*^9, 3.9494791998391647`*^9, {3.949480231969089*^9, 
   3.949480234562943*^9}},
 CellLabel->
  "Out[467]=",ExpressionUUID->"6cb716b7-9210-4d1d-b4c1-2277ba06f183"],

Cell[BoxData[
 GraphicsBox[
  InterpretationBox[{
    TagBox[{{{}, {}, 
       TagBox[
        {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[2], 
         Opacity[1.], LineBox[CompressedData["
1:eJwVVWk0lY0a1YD0JeJQ+tQX6URJKc26T0o3klZOkiRD0SBKkXwpJPOVuVJJ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          "]]},
        Annotation[#, "Charting`Private`Tag#1"]& ]}, {}},
     {"WolframDynamicHighlight", <|
      "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
    DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
      Slot["HighlightElements"], 
      Slot["LayoutOptions"], 
      Slot["Meta"], 
      Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
          Annotation[{
            Directive[
             Opacity[1.], 
             RGBColor[0.368417, 0.506779, 0.709798], 
             AbsoluteThickness[2]], 
            Line[CompressedData["
1:eJwVVWk0lY0a1YD0JeJQ+tQX6URJKc26T0o3klZOkiRD0SBKkXwpJPOVuVJJ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             "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
       "HighlightElements" -> <|
         "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
        "LayoutOptions" -> <|
         "PlotRange" -> {{-1, 1}, {-0.49798581760353033`, 
            0.6179436343085747}}, "Frame" -> {{False, False}, {False, False}},
           "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
          "Axes" -> {True, True}, "AspectRatio" -> GoldenRatio^(-1), 
          "DefaultStyle" -> {
            Directive[
             Opacity[1.], 
             RGBColor[0.368417, 0.506779, 0.709798], 
             AbsoluteThickness[2]]}, 
          "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
              Identity[
               Part[#, 1]], 
              Identity[
               Part[#, 2]]}& ), 
            "ScalingFunctions" -> {{Identity, Identity}, {
              Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>,
         "Meta" -> <|
         "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
          Plot, "GroupHighlight" -> False|>|>]]& )[<|
      "HighlightElements" -> <|
        "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
       "LayoutOptions" -> <|
        "PlotRange" -> {{-1, 1}, {-0.49798581760353033`, 0.6179436343085747}},
          "Frame" -> {{False, False}, {False, False}}, "AxesOrigin" -> {0, 0},
          "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
         "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
           Directive[
            Opacity[1.], 
            RGBColor[0.368417, 0.506779, 0.709798], 
            AbsoluteThickness[2]]}, 
         "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
             Identity[
              Part[#, 1]], 
             Identity[
              Part[#, 2]]}& ), 
           "ScalingFunctions" -> {{Identity, Identity}, {
             Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>, 
       "Meta" -> <|
        "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
         Plot, "GroupHighlight" -> False|>|>],
     ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
      4.503599627370496*^15, -4.503599627370496*^15}}]},
   Annotation[{{{{}, {}, 
       Annotation[{
         Directive[
          Opacity[1.], 
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[2]], 
         Line[CompressedData["
1:eJwVVWk0lY0a1YD0JeJQ+tQX6URJKc26T0o3klZOkiRD0SBKkXwpJPOVuVJJ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          "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
    "HighlightElements" -> <|
      "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
     "LayoutOptions" -> <|
      "PlotRange" -> {{-1, 1}, {-0.49798581760353033`, 0.6179436343085747}}, 
       "Frame" -> {{False, False}, {False, False}}, "AxesOrigin" -> {0, 0}, 
       "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
       "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
         Directive[
          Opacity[1.], 
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[2]]}, 
       "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
           Identity[
            Part[#, 1]], 
           Identity[
            Part[#, 2]]}& ), 
         "ScalingFunctions" -> {{Identity, Identity}, {Identity, Identity}}|>,
        "Primitives" -> {}, "GCFlag" -> False|>, 
     "Meta" -> <|
      "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
       Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]],
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{-1, 1}, {-0.49798581760353033`, 0.6179436343085747}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.949468432155036*^9, 3.949472711973659*^9, 3.9494727443953037`*^9, 
   3.949477675255622*^9, 3.9494791998391647`*^9, {3.949480231969089*^9, 
   3.94948023459072*^9}},
 CellLabel->
  "Out[468]=",ExpressionUUID->"ae63d191-72a2-482b-a15f-1e7e834ae84d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox["a", "2"]}], "-", 
   FractionBox[
    SuperscriptBox["a", "2"], "8"], "-", 
   FractionBox[
    RowBox[{"3", " ", 
     SuperscriptBox["a", "3"]}], "16"], "-", 
   FractionBox[
    RowBox[{"21", " ", 
     SuperscriptBox["a", "4"]}], "128"], "-", 
   FractionBox[
    RowBox[{"61", " ", 
     SuperscriptBox["a", "5"]}], "256"], "-", 
   FractionBox[
    RowBox[{"301", " ", 
     SuperscriptBox["a", "6"]}], "1024"], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "a", "]"}], "7"],
    SeriesData[$CellContext`a, 0, {}, 1, 7, 1],
    Editable->False]}],
  SeriesData[$CellContext`a, 0, {
    Rational[-1, 2], 
    Rational[-1, 8], 
    Rational[-3, 16], 
    Rational[-21, 128], 
    Rational[-61, 256], 
    Rational[-301, 1024]}, 1, 7, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.949468432155036*^9, 3.949472711973659*^9, 3.9494727443953037`*^9, 
   3.949477675255622*^9, 3.9494791998391647`*^9, {3.949480231969089*^9, 
   3.9494802346123238`*^9}},
 CellLabel->
  "Out[469]=",ExpressionUUID->"ad1b077e-920e-463e-8d7b-833f83929d46"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Simplify", "[", 
    RowBox[{"D", "[", 
     RowBox[{"T0", ",", "rho"}], "]"}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"1", "/", "2"}], 
     RowBox[{"D", "[", 
      RowBox[{"T0", ",", 
       RowBox[{"{", 
        RowBox[{"rho", ",", "2"}], "}"}]}], "]"}]}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"D", "[", 
    RowBox[{"gamma", ",", "a"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.949468534669426*^9, 3.949468561840983*^9}, {
   3.949473534147017*^9, 3.949473573800331*^9}, 3.949480262196109*^9},
 CellLabel->
  "In[473]:=",ExpressionUUID->"6d73ebf1-8da5-4da4-ae5c-9dfcdda40612"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "2"}], "-", 
  RowBox[{"2", " ", "rho"}], "+", 
  RowBox[{"6", " ", 
   SuperscriptBox["rho", "2"]}], "+", 
  RowBox[{"4", " ", 
   SuperscriptBox["rho", "3"]}]}]], "Output",
 CellChangeTimes->{{3.949468549942108*^9, 3.949468562309579*^9}, 
   3.9494735352392*^9, 3.94947357457178*^9, 3.9494776770343437`*^9, 
   3.9494792019912148`*^9, {3.949480258685997*^9, 3.949480263300735*^9}},
 CellLabel->
  "Out[473]=",ExpressionUUID->"328909b8-fc8c-417a-bf82-fa60f9c37d9c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "1"}], "+", 
  RowBox[{"6", " ", "rho"}], "+", 
  RowBox[{"6", " ", 
   SuperscriptBox["rho", "2"]}]}]], "Output",
 CellChangeTimes->{{3.949468549942108*^9, 3.949468562309579*^9}, 
   3.9494735352392*^9, 3.94947357457178*^9, 3.9494776770343437`*^9, 
   3.9494792019912148`*^9, {3.949480258685997*^9, 3.949480263301918*^9}},
 CellLabel->
  "Out[474]=",ExpressionUUID->"a3706333-fecb-4428-afa4-51533ec726b5"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox["1", 
   RowBox[{"2", " ", 
    SqrtBox[
     RowBox[{"1", "+", "a"}]], " ", 
    SqrtBox[
     RowBox[{"5", "-", 
      RowBox[{"4", " ", 
       SqrtBox[
        RowBox[{"1", "+", "a"}]]}]}]]}]]}]], "Output",
 CellChangeTimes->{{3.949468549942108*^9, 3.949468562309579*^9}, 
   3.9494735352392*^9, 3.94947357457178*^9, 3.9494776770343437`*^9, 
   3.9494792019912148`*^9, {3.949480258685997*^9, 3.94948026330296*^9}},
 CellLabel->
  "Out[475]=",ExpressionUUID->"7bc8b183-aeb2-4fbf-9727-8be3b1ec8a8a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "The", " ", "order", " ", "epsilon", " ", "of", " ", "the", " ", "MOM", " ",
     "anomalous", " ", "dimension", " ", "is", " ", "given", " ", "by", " ", 
    "the", " ", "function", " ", "g"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"gfunc", "=", 
    RowBox[{"Simplify", "[", 
     RowBox[{"a", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "/", "2"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"D", "[", 
             RowBox[{"T0", ",", " ", 
              RowBox[{"{", 
               RowBox[{"rho", ",", "2"}], "}"}]}], "]"}], "/.", 
            RowBox[{"rho", "->", "gamma"}]}], ")"}], " ", "*", "   ", 
          RowBox[{"D", "[", 
           RowBox[{"gamma", ",", " ", "a"}], "]"}]}], " ", "-", "  ", 
         RowBox[{"(", 
          RowBox[{"T1", "/.", 
           RowBox[{"rho", "->", "gamma"}]}], ")"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{"T0", ",", " ", "rho"}], "]"}], "/.", 
         RowBox[{"rho", "->", "gamma"}]}], ")"}]}]}], " ", "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"FunctionExpand", "[", 
    RowBox[{"Series", "[", 
     RowBox[{"gfunc", ",", 
      RowBox[{"{", 
       RowBox[{"a", ",", "0", ",", "4"}], "}"}]}], "]"}], "]"}]}]}]], "Input",\

 CellChangeTimes->{{3.949468586471074*^9, 3.949468635531541*^9}},
 CellLabel->
  "In[476]:=",ExpressionUUID->"e84b01fd-ec52-4798-ae76-98872f6db5a7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"a", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "5"}], "+", 
      RowBox[{"6", " ", 
       SqrtBox[
        RowBox[{"1", "+", "a"}]]}], "-", 
      RowBox[{"2", " ", 
       SqrtBox[
        RowBox[{"1", "+", "a"}]], " ", 
       SqrtBox[
        RowBox[{"5", "-", 
         RowBox[{"4", " ", 
          SqrtBox[
           RowBox[{"1", "+", "a"}]]}]}]]}], "+", 
      RowBox[{"4", " ", 
       SqrtBox[
        RowBox[{"1", "+", "a"}]], " ", 
       SqrtBox[
        RowBox[{"5", "-", 
         RowBox[{"4", " ", 
          SqrtBox[
           RowBox[{"1", "+", "a"}]]}]}]], " ", "EulerGamma"}], "+", 
      RowBox[{"2", " ", 
       SqrtBox[
        RowBox[{"1", "+", "a"}]], " ", 
       SqrtBox[
        RowBox[{"5", "-", 
         RowBox[{"4", " ", 
          SqrtBox[
           RowBox[{"1", "+", "a"}]]}]}]], " ", 
       RowBox[{"PolyGamma", "[", 
        RowBox[{"0", ",", 
         RowBox[{
          FractionBox["5", "2"], "-", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           SqrtBox[
            RowBox[{"5", "-", 
             RowBox[{"4", " ", 
              SqrtBox[
               RowBox[{"1", "+", "a"}]]}]}]]}]}]}], "]"}]}], "+", 
      RowBox[{"2", " ", 
       SqrtBox[
        RowBox[{"1", "+", "a"}]], " ", 
       SqrtBox[
        RowBox[{"5", "-", 
         RowBox[{"4", " ", 
          SqrtBox[
           RowBox[{"1", "+", "a"}]]}]}]], " ", 
       RowBox[{"PolyGamma", "[", 
        RowBox[{"0", ",", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"5", "+", 
            SqrtBox[
             RowBox[{"5", "-", 
              RowBox[{"4", " ", 
               SqrtBox[
                RowBox[{"1", "+", "a"}]]}]}]]}], ")"}]}]}], "]"}]}]}], 
     ")"}]}], ")"}], "/", 
  RowBox[{"(", 
   RowBox[{"4", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "a"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "5"}], "+", 
      RowBox[{"4", " ", 
       SqrtBox[
        RowBox[{"1", "+", "a"}]]}]}], ")"}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.949468600326077*^9, 3.9494686358042917`*^9}, 
   3.9494694142221737`*^9, 3.949473578623674*^9, 3.949477678808549*^9, 
   3.949479203563699*^9, 3.949480266089402*^9},
 CellLabel->
  "Out[476]=",ExpressionUUID->"af1e92a1-f0ab-4bf7-9f88-bcf320ff17f7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", "a"}], "-", 
   FractionBox[
    RowBox[{"23", " ", 
     SuperscriptBox["a", "2"]}], "16"], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["75", "32"]}], "+", 
      FractionBox[
       RowBox[{"Zeta", "[", "3", "]"}], "4"]}], ")"}], " ", 
    SuperscriptBox["a", "3"]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1043", "256"]}], "+", 
      FractionBox[
       RowBox[{"Zeta", "[", "3", "]"}], "4"]}], ")"}], " ", 
    SuperscriptBox["a", "4"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "a", "]"}], "5"],
    SeriesData[$CellContext`a, 0, {}, 1, 5, 1],
    Editable->False]}],
  SeriesData[$CellContext`a, 0, {-1, 
    Rational[-23, 16], Rational[-75, 32] + Rational[1, 4] Zeta[3], 
    Rational[-1043, 256] + Rational[1, 4] Zeta[3]}, 1, 5, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.949468600326077*^9, 3.9494686358042917`*^9}, 
   3.9494694142221737`*^9, 3.949473578623674*^9, 3.949477678808549*^9, 
   3.949479203563699*^9, 3.949480266110176*^9},
 CellLabel->
  "Out[477]=",ExpressionUUID->"515c68bc-697b-4885-93d5-9f5eb9957781"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"gfunc", ",", " ", 
   RowBox[{"Assumptions", "->", 
    RowBox[{"Element", "[", 
     RowBox[{"a", ",", "Reals"}], "]"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9494735998202887`*^9, 3.949473628132361*^9}},
 CellLabel->
  "In[478]:=",ExpressionUUID->"6dd824e0-0a09-4f40-aa31-b1f680ed9ebc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"a", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "5"}], "+", 
      RowBox[{"6", " ", 
       SqrtBox[
        RowBox[{"1", "+", "a"}]]}], "-", 
      RowBox[{"2", " ", 
       SqrtBox[
        RowBox[{"1", "+", "a"}]], " ", 
       SqrtBox[
        RowBox[{"5", "-", 
         RowBox[{"4", " ", 
          SqrtBox[
           RowBox[{"1", "+", "a"}]]}]}]]}], "+", 
      RowBox[{"2", " ", 
       SqrtBox[
        RowBox[{"1", "+", "a"}]], " ", 
       SqrtBox[
        RowBox[{"5", "-", 
         RowBox[{"4", " ", 
          SqrtBox[
           RowBox[{"1", "+", "a"}]]}]}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"HarmonicNumber", "[", 
          RowBox[{
           FractionBox["3", "2"], "-", 
           RowBox[{
            FractionBox["1", "2"], " ", 
            SqrtBox[
             RowBox[{"5", "-", 
              RowBox[{"4", " ", 
               SqrtBox[
                RowBox[{"1", "+", "a"}]]}]}]]}]}], "]"}], "+", 
         RowBox[{"HarmonicNumber", "[", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             SqrtBox[
              RowBox[{"5", "-", 
               RowBox[{"4", " ", 
                SqrtBox[
                 RowBox[{"1", "+", "a"}]]}]}]]}], ")"}]}], "]"}]}], ")"}]}]}],
      ")"}]}], ")"}], "/", 
  RowBox[{"(", 
   RowBox[{"4", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "a"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "5"}], "+", 
      RowBox[{"4", " ", 
       SqrtBox[
        RowBox[{"1", "+", "a"}]]}]}], ")"}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.949473605371915*^9, 3.949473630013789*^9}, 
   3.94947768212215*^9, 3.949480270540999*^9},
 CellLabel->
  "Out[478]=",ExpressionUUID->"d6183a7d-e2a4-4f5d-b5e7-a94a2c7c7010"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Lngamma0", "=", 
   RowBox[{"FunctionExpand", "[", " ", 
    RowBox[{"Integrate", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "gfunc"}], "/", "a"}], ",", "a"}], "]"}], " ", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Lngamma0", "=", " ", 
  RowBox[{"Lngamma0", "-", " ", 
   RowBox[{"Limit", "[", 
    RowBox[{"Lngamma0", ",", 
     RowBox[{"a", "->", "0"}]}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"gamma0", "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{"Exp", "[", "Lngamma0", "]"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.949469369737322*^9, 3.9494694603942347`*^9}, {
   3.949477710508409*^9, 3.949477724790807*^9}, 3.949480336451569*^9},
 CellLabel->
  "In[482]:=",ExpressionUUID->"2db71ca4-5d33-4ea4-a66e-7a7fff2da8a4"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"2", " ", "EulerGamma"}]}], ")"}]}], "+", 
     RowBox[{"4", " ", 
      RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], " ", 
      SqrtBox[
       RowBox[{"5", "-", 
        RowBox[{"4", " ", 
         SqrtBox[
          RowBox[{"1", "+", "a"}]]}]}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"2", " ", "EulerGamma"}]}], ")"}]}], "-", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", "a"}], "]"}], "-", 
     RowBox[{"Log", "[", 
      RowBox[{"5", "-", 
       RowBox[{"4", " ", 
        SqrtBox[
         RowBox[{"1", "+", "a"}]]}]}], "]"}], "+", 
     RowBox[{"4", " ", 
      RowBox[{"LogGamma", "[", 
       RowBox[{
        FractionBox["5", "2"], "-", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         SqrtBox[
          RowBox[{"5", "-", 
           RowBox[{"4", " ", 
            SqrtBox[
             RowBox[{"1", "+", "a"}]]}]}]]}]}], "]"}]}], "-", 
     RowBox[{"4", " ", 
      RowBox[{"LogGamma", "[", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"5", "+", 
          SqrtBox[
           RowBox[{"5", "-", 
            RowBox[{"4", " ", 
             SqrtBox[
              RowBox[{"1", "+", "a"}]]}]}]]}], ")"}]}], "]"}]}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{{3.949469398861332*^9, 3.94946942803648*^9}, 
   3.949469462383903*^9, {3.949477702906972*^9, 3.949477725810878*^9}, 
   3.949479207895507*^9, {3.949480332330576*^9, 3.949480338666307*^9}},
 CellLabel->
  "Out[483]=",ExpressionUUID->"4243b780-8a5d-495d-bd6a-855907dbf095"],

Cell[BoxData[
 FractionBox[
  RowBox[{"2", " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "2"]}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SqrtBox[
        RowBox[{"5", "-", 
         RowBox[{"4", " ", 
          SqrtBox[
           RowBox[{"1", "+", "a"}]]}]}]]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"2", " ", "EulerGamma"}]}], ")"}]}]], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{
     FractionBox["5", "2"], "-", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      SqrtBox[
       RowBox[{"5", "-", 
        RowBox[{"4", " ", 
         SqrtBox[
          RowBox[{"1", "+", "a"}]]}]}]]}]}], "]"}]}], 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", "a"}], ")"}], 
    RowBox[{"1", "/", "4"}]], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"5", "-", 
      RowBox[{"4", " ", 
       SqrtBox[
        RowBox[{"1", "+", "a"}]]}]}], ")"}], 
    RowBox[{"1", "/", "4"}]], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"5", "+", 
       SqrtBox[
        RowBox[{"5", "-", 
         RowBox[{"4", " ", 
          SqrtBox[
           RowBox[{"1", "+", "a"}]]}]}]]}], ")"}]}], "]"}]}]]], "Output",
 CellChangeTimes->{{3.949469398861332*^9, 3.94946942803648*^9}, 
   3.949469462383903*^9, {3.949477702906972*^9, 3.949477725810878*^9}, 
   3.949479207895507*^9, {3.949480332330576*^9, 3.949480338667963*^9}},
 CellLabel->
  "Out[484]=",ExpressionUUID->"8b65b41d-c880-462d-b5db-86097dd24b98"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "The", " ", "arguments", " ", "in", " ", "this", " ", "function", " ", 
    "can", " ", "be", " ", "expressed", " ", "concisely", " ", "in", " ", 
    "terms", " ", "of", " ", "the", " ", "anomalous", " ", "dimension", " ", 
    "gamma"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Expand", "[", 
    RowBox[{"2", "-", "gamma"}], "  ", "]"}], "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{"3", "+", "gamma"}], "]"}], " ", "\[IndentingNewLine]", 
   RowBox[{"Expand", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", "gamma"}], "+", "1"}], ")"}], "^", 
     RowBox[{"(", 
      RowBox[{"1", "/", "2"}], ")"}]}], "  ", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.94946951061392*^9, 3.94946964816743*^9}, {
   3.9494696886816607`*^9, 3.949469774939887*^9}, 3.9494780417050734`*^9, {
   3.9494781156202803`*^9, 3.949478181998784*^9}, {3.949478273044046*^9, 
   3.949478275755333*^9}, {3.94948034515932*^9, 3.949480349773143*^9}, {
   3.949480394599581*^9, 3.9494804132236557`*^9}},
 CellLabel->
  "In[513]:=",ExpressionUUID->"7e5c7416-818b-4f4a-88d1-d03250072e70"],

Cell[BoxData[
 RowBox[{
  FractionBox["5", "2"], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   SqrtBox[
    RowBox[{"5", "-", 
     RowBox[{"4", " ", 
      SqrtBox[
       RowBox[{"1", "+", "a"}]]}]}]]}]}]], "Output",
 CellChangeTimes->{{3.949469513374213*^9, 3.949469618213295*^9}, 
   3.949469649415448*^9, {3.949469694722383*^9, 3.9494697752576103`*^9}, 
   3.94947804197513*^9, {3.949478116138527*^9, 3.949478182380032*^9}, 
   3.949478276152157*^9, 3.9494792098653517`*^9, {3.949480345521225*^9, 
   3.949480352392352*^9}, {3.949480395274695*^9, 3.949480413989349*^9}, 
   3.949490513680839*^9},
 CellLabel->
  "Out[513]=",ExpressionUUID->"a6512240-d852-4994-91be-acedb17e39bd"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "2"], " ", 
  RowBox[{"(", 
   RowBox[{"5", "+", 
    SqrtBox[
     RowBox[{"5", "-", 
      RowBox[{"4", " ", 
       SqrtBox[
        RowBox[{"1", "+", "a"}]]}]}]]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.949469513374213*^9, 3.949469618213295*^9}, 
   3.949469649415448*^9, {3.949469694722383*^9, 3.9494697752576103`*^9}, 
   3.94947804197513*^9, {3.949478116138527*^9, 3.949478182380032*^9}, 
   3.949478276152157*^9, 3.9494792098653517`*^9, {3.949480345521225*^9, 
   3.949480352392352*^9}, {3.949480395274695*^9, 3.949480413989349*^9}, 
   3.949490513683034*^9},
 CellLabel->
  "Out[514]=",ExpressionUUID->"eda7e281-0ad0-4d1b-8dc5-4d105737a4dc"],

Cell[BoxData[
 SuperscriptBox[
  RowBox[{"(", 
   RowBox[{"5", "-", 
    RowBox[{"4", " ", 
     SqrtBox[
      RowBox[{"1", "+", "a"}]]}]}], ")"}], 
  RowBox[{"1", "/", "4"}]]], "Output",
 CellChangeTimes->{{3.949469513374213*^9, 3.949469618213295*^9}, 
   3.949469649415448*^9, {3.949469694722383*^9, 3.9494697752576103`*^9}, 
   3.94947804197513*^9, {3.949478116138527*^9, 3.949478182380032*^9}, 
   3.949478276152157*^9, 3.9494792098653517`*^9, {3.949480345521225*^9, 
   3.949480352392352*^9}, {3.949480395274695*^9, 3.949480413989349*^9}, 
   3.949490513684351*^9},
 CellLabel->
  "Out[515]=",ExpressionUUID->"2a7335a2-f8a2-42df-b6c6-5edff910823b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "The", " ", "formula", " ", "given", " ", "in", " ", "the", " ", "paper", " ",
     "in", " ", "terms", " ", "of", " ", "gamma"}], " ", "*)"}], 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{"2", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"-", "gamma"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "EulerGamma"}], "-", "1"}], ")"}]}], "]"}], 
     RowBox[{
      RowBox[{"Gamma", "[", 
       RowBox[{"2", "-", "gamma"}], "]"}], "/", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "a"}], ")"}], "^", 
         RowBox[{"(", 
          RowBox[{"1", "/", "4"}], ")"}]}], " ", 
        RowBox[{"Sqrt", "[", 
         RowBox[{"1", " ", "+", " ", 
          RowBox[{"2", " ", "gamma"}]}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"3", "+", "gamma"}], "]"}]}], ")"}]}]}], "==", "gamma0"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.949469922971428*^9, 3.949469946766015*^9}, {
   3.949478296954103*^9, 3.949478355090149*^9}, {3.949478833951789*^9, 
   3.949478843023613*^9}, {3.9494803648159924`*^9, 3.949480375689884*^9}, 
   3.949480420396153*^9},
 CellLabel->
  "In[516]:=",ExpressionUUID->"c19f71fc-4249-4de9-a1dd-ddac4c078350"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.9494699404252234`*^9, 3.949469946970942*^9}, {
   3.94947831634868*^9, 3.9494783556089773`*^9}, 3.9494788469882*^9, 
   3.9494792114576902`*^9, 3.949480421028735*^9, 3.9494905245937223`*^9},
 CellLabel->
  "Out[516]=",ExpressionUUID->"01c30fd6-1be3-4b19-a305-27661ea8cc5d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FunctionExpand", "[", 
  RowBox[{"Series", "[", 
   RowBox[{"gamma0", ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "0", ",", "4"}], "}"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.94946988704116*^9, 3.949469914390169*^9}, {
   3.9494699518912897`*^9, 3.949469974288987*^9}, 3.949478815489914*^9},
 CellLabel->
  "In[449]:=",ExpressionUUID->"181fa444-8670-4449-96f7-9d80a293f55b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"1", "-", 
   FractionBox[
    RowBox[{"4", " ", "a"}], "9"], "+", 
   FractionBox[
    RowBox[{"791", " ", 
     SuperscriptBox["a", "2"]}], "2592"], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["5507", "23328"]}], "+", 
      FractionBox[
       RowBox[{"Zeta", "[", "3", "]"}], "324"]}], ")"}], " ", 
    SuperscriptBox["a", "3"]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      FractionBox["869885", "4478976"], "-", 
      FractionBox[
       RowBox[{"49", " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "11664"]}], ")"}], " ", 
    SuperscriptBox["a", "4"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "a", "]"}], "5"],
    SeriesData[$CellContext`a, 0, {}, 0, 5, 1],
    Editable->False]}],
  SeriesData[$CellContext`a, 0, {1, 
    Rational[-4, 9], 
    Rational[791, 2592], Rational[-5507, 23328] + Rational[1, 324] Zeta[3], 
    Rational[869885, 4478976] + Rational[-49, 11664] Zeta[3]}, 0, 5, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.949469909254641*^9, 3.949469914947307*^9}, {
   3.9494699533371887`*^9, 3.949469974962496*^9}, 3.949478361919601*^9, 
   3.9494788160365562`*^9, 3.949479214904872*^9},
 CellLabel->
  "Out[449]=",ExpressionUUID->"1d4f1a28-9a13-4a31-a534-23da6319338d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"The", " ", "momentum", " ", "shift", " ", "delta"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"delta", "=", 
    RowBox[{"FullSimplify", "[", 
     RowBox[{"Lngamma0", "/", "gamma"}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"FunctionExpand", "[", 
    RowBox[{"Series", "[", 
     RowBox[{"delta", ",", 
      RowBox[{"{", 
       RowBox[{"a", ",", "0", ",", "3"}], "}"}]}], "]"}], "]"}]}]}]], "Input",\

 CellChangeTimes->{{3.9494700187147293`*^9, 3.94947007610104*^9}},
 CellLabel->
  "In[517]:=",ExpressionUUID->"378b0619-347a-41ac-aa73-e17e560f4859"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2", "-", 
      RowBox[{"4", " ", "EulerGamma"}], "+", 
      RowBox[{"2", " ", 
       SqrtBox[
        RowBox[{"5", "-", 
         RowBox[{"4", " ", 
          SqrtBox[
           RowBox[{"1", "+", "a"}]]}]}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"2", " ", "EulerGamma"}]}], ")"}]}], "-", 
      RowBox[{"4", " ", 
       RowBox[{"Log", "[", "2", "]"}]}], "+", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", "a"}], "]"}], "+", 
      RowBox[{"Log", "[", 
       RowBox[{"5", "-", 
        RowBox[{"4", " ", 
         SqrtBox[
          RowBox[{"1", "+", "a"}]]}]}], "]"}], "-", 
      RowBox[{"4", " ", 
       RowBox[{"LogGamma", "[", 
        RowBox[{
         FractionBox["5", "2"], "-", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          SqrtBox[
           RowBox[{"5", "-", 
            RowBox[{"4", " ", 
             SqrtBox[
              RowBox[{"1", "+", "a"}]]}]}]]}]}], "]"}]}], "+", 
      RowBox[{"4", " ", 
       RowBox[{"LogGamma", "[", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"5", "+", 
           SqrtBox[
            RowBox[{"5", "-", 
             RowBox[{"4", " ", 
              SqrtBox[
               RowBox[{"1", "+", "a"}]]}]}]]}], ")"}]}], "]"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SqrtBox[
         RowBox[{"5", "-", 
          RowBox[{"4", " ", 
           SqrtBox[
            RowBox[{"1", "+", "a"}]]}]}]]}], ")"}]}], ")"}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{{3.9494700154154663`*^9, 3.9494700192112713`*^9}, {
   3.949470058248534*^9, 3.949470076293892*^9}, 3.949479221014555*^9, 
   3.949490535952057*^9},
 CellLabel->
  "Out[517]=",ExpressionUUID->"1a5a154a-3823-46b2-a45d-457cb61a018b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", "2"}], "-", 
   FractionBox[
    RowBox[{"15", " ", "a"}], "16"], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["37", "64"]}], "+", 
      FractionBox[
       RowBox[{"Zeta", "[", "3", "]"}], "6"]}], ")"}], " ", 
    SuperscriptBox["a", "2"]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["453", "512"]}], "+", 
      FractionBox[
       RowBox[{"Zeta", "[", "3", "]"}], "12"]}], ")"}], " ", 
    SuperscriptBox["a", "3"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "a", "]"}], "4"],
    SeriesData[$CellContext`a, 0, {}, 0, 4, 1],
    Editable->False]}],
  SeriesData[$CellContext`a, 0, {-2, 
    Rational[-15, 16], Rational[-37, 64] + Rational[1, 6] Zeta[3], 
    Rational[-453, 512] + Rational[1, 12] Zeta[3]}, 0, 4, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.9494700154154663`*^9, 3.9494700192112713`*^9}, {
   3.949470058248534*^9, 3.949470076293892*^9}, 3.949479221014555*^9, 
   3.949490535996214*^9},
 CellLabel->
  "Out[518]=",ExpressionUUID->"a3402c39-d777-44c9-8b51-5413dd5c4efa"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"1", "+", 
   RowBox[{"2", "gamma"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9494906615418663`*^9, 3.949490681694977*^9}},
 CellLabel->
  "In[522]:=",ExpressionUUID->"75aae4c5-544e-42ed-8cb1-f6d3f0bce9b7"],

Cell[BoxData[
 SqrtBox[
  RowBox[{"5", "-", 
   RowBox[{"4", " ", 
    SqrtBox[
     RowBox[{"1", "+", "a"}]]}]}]]], "Output",
 CellChangeTimes->{{3.949490662390771*^9, 3.949490682320326*^9}},
 CellLabel->
  "Out[522]=",ExpressionUUID->"43ecf782-fff5-48b2-8f1e-38b4aecee8ba"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Again", ",", " ", 
    RowBox[{"Mathematica", " ", 
     RowBox[{"doesn", "'"}], "t", " ", "want", " ", "to", " ", "simplify", " ",
      "the", " ", "expressions"}], ",", " ", 
    RowBox[{
    "but", " ", "the", " ", "series", " ", "expansions", " ", "agree"}]}], 
   " ", "*)"}], 
  RowBox[{"FunctionExpand", "[", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"1", "-", 
      RowBox[{"2", " ", "EulerGamma"}], "  ", "+", 
      RowBox[{
       RowBox[{"Log", "[", 
        RowBox[{
         RowBox[{"2", "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", "a"}], ")"}], " ", "^", 
             RowBox[{"(", 
              RowBox[{"1", "/", "4"}], ")"}]}], 
            RowBox[{"Sqrt", "[", 
             RowBox[{"1", "+", 
              RowBox[{"2", "gamma"}]}], "]"}]}], "  ", ")"}]}], "*", 
         RowBox[{
          RowBox[{"Gamma", "[", 
           RowBox[{"2", "-", "gamma"}], "]"}], "/", 
          RowBox[{"Gamma", "[", 
           RowBox[{"3", "+", "gamma"}], "]"}]}]}], " ", "]"}], "/", 
       "gamma"}]}], " ", ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", "0", ",", "4"}], "}"}]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9494718692922564`*^9, 3.949471980151074*^9}, {
  3.949472019157227*^9, 3.949472022464789*^9}, {3.9494720670610113`*^9, 
  3.949472189655205*^9}, {3.9494722324372683`*^9, 3.949472249988091*^9}, {
  3.9494795725321007`*^9, 3.94947966710737*^9}, {3.949479715543565*^9, 
  3.949479743186536*^9}, {3.949490607249715*^9, 3.9494906572058287`*^9}, {
  3.9494906902518272`*^9, 3.949490695733004*^9}, {3.949490740248706*^9, 
  3.949490742024473*^9}, {3.949490772284934*^9, 3.949490826393426*^9}},
 CellLabel->
  "In[526]:=",ExpressionUUID->"944b2b8c-be18-4aeb-950b-5c7c47763563"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", "2"}], "-", 
   FractionBox[
    RowBox[{"15", " ", "a"}], "16"], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["37", "64"]}], "+", 
      FractionBox[
       RowBox[{"Zeta", "[", "3", "]"}], "6"]}], ")"}], " ", 
    SuperscriptBox["a", "2"]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["453", "512"]}], "+", 
      FractionBox[
       RowBox[{"Zeta", "[", "3", "]"}], "12"]}], ")"}], " ", 
    SuperscriptBox["a", "3"]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["10389", "10240"]}], "+", 
      FractionBox[
       RowBox[{"13", " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "96"], "+", 
      FractionBox[
       RowBox[{"Zeta", "[", "5", "]"}], "40"]}], ")"}], " ", 
    SuperscriptBox["a", "4"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "a", "]"}], "5"],
    SeriesData[$CellContext`a, 0, {}, 0, 5, 1],
    Editable->False]}],
  SeriesData[$CellContext`a, 0, {-2, 
    Rational[-15, 16], Rational[-37, 64] + Rational[1, 6] Zeta[3], 
    Rational[-453, 512] + Rational[1, 12] Zeta[3], Rational[-10389, 10240] + 
    Rational[13, 96] Zeta[3] + Rational[1, 40] Zeta[5]}, 0, 5, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.949471875587997*^9, 3.949471980954541*^9}, 
   3.949472023739637*^9, {3.9494720676433153`*^9, 3.949472108630917*^9}, {
   3.949472159939137*^9, 3.949472190201716*^9}, {3.949479613498837*^9, 
   3.94947966742047*^9}, 3.949479720155005*^9, 3.9494906493167458`*^9, 
   3.949490696749384*^9, {3.949490744349059*^9, 3.949490773441687*^9}, 
   3.9494908271836843`*^9},
 CellLabel->
  "Out[526]=",ExpressionUUID->"99dbd706-6e7e-4e64-839a-4e0b1503b9d6"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Phi4 rainbows", "Subtitle",
 CellChangeTimes->{{3.949467570436159*^9, 
  3.949467579488081*^9}},ExpressionUUID->"aad7b546-fb68-4aad-9586-\
4ec566d7e8d6"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"TwoloopMultiedgeIntegral", "[", 
   RowBox[{"D0_", ",", " ", "eps_", ",", " ", "rho_"}], "]"}], ":=", " ", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{"Gamma", "[", 
     RowBox[{"3", "-", "D0", " ", "-", "rho", "+", 
      RowBox[{"2", "eps"}]}], "]"}], 
    RowBox[{"Gamma", "[", 
     RowBox[{
      RowBox[{"D0", "/", "2"}], "-", "eps", "-", "1", "+", "rho"}], "]"}], 
    RowBox[{
     RowBox[{
      RowBox[{"Gamma", "[", 
       RowBox[{
        RowBox[{"D0", "/", "2"}], "-", "eps", "-", "1"}], "]"}], "^", "2"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Exp", "[", 
        RowBox[{
         RowBox[{"-", "2"}], "EulerGamma", "*", "eps"}], "]"}], "*", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"3", "/", "2"}], "D0"}], "-", "3", "-", 
         RowBox[{"3", "eps"}], "+", "rho"}], "]"}], 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "-", "rho"}], "]"}]}], "  ", ")"}]}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"T0", "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{"SeriesCoefficient", "[", 
    RowBox[{
     RowBox[{"1", "/", 
      RowBox[{"(", " ", 
       RowBox[{"TwoloopMultiedgeIntegral", "[", 
        RowBox[{"4", ",", "eps", ",", 
         RowBox[{"rho", "+", 
          RowBox[{"2", " ", "eps"}]}]}], " ", "]"}], ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"eps", ",", "0", ",", "0"}], "}"}]}], "]"}], " ", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"T1", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"FunctionExpand", "[", " ", 
    RowBox[{"SeriesCoefficient", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"1", "/", 
        RowBox[{"(", " ", 
         RowBox[{"TwoloopMultiedgeIntegral", "[", 
          RowBox[{"4", ",", "eps", ",", 
           RowBox[{"rho", "+", 
            RowBox[{"2", " ", "eps"}]}]}], "]"}], ")"}]}], "/", "T0"}], ",", 
      RowBox[{"{", 
       RowBox[{"eps", ",", "0", ",", "1"}], "}"}]}], "]"}], " ", "]"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", "T1", "]"}]}], "Input",
 CellChangeTimes->{{3.9482205264407253`*^9, 3.948220589208015*^9}, {
   3.948220629126486*^9, 3.9482206423781223`*^9}, {3.948221220623773*^9, 
   3.9482212230478067`*^9}, 3.9482214019354677`*^9, {3.949491006679875*^9, 
   3.949491026166648*^9}, {3.949491097508781*^9, 3.949491100530509*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"a256d145-39f8-4424-bbff-5dfc7c71ff95"],

Cell[BoxData[
 RowBox[{"rho", " ", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"1", "+", "rho"}], ")"}], "2"], " ", 
  RowBox[{"(", 
   RowBox[{"2", "+", "rho"}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.948220643043728*^9, 3.9482212237381277`*^9, 3.9482214033661747`*^9, 
   3.948221839703843*^9, 3.9494910302225847`*^9, {3.9494910874455757`*^9, 
   3.949491100922884*^9}, 3.9500248660548897`*^9, 3.9551767667978497`*^9},
 CellLabel->"Out[2]=",ExpressionUUID->"5ba52801-3086-48c1-a293-2e13e90be487"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"3", "+", 
    RowBox[{"8", " ", "EulerGamma"}], "+", 
    RowBox[{"2", " ", "rho"}], "+", 
    RowBox[{"12", " ", "EulerGamma", " ", "rho"}], "+", 
    RowBox[{"4", " ", "EulerGamma", " ", 
     SuperscriptBox["rho", "2"]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", 
       RowBox[{"3", " ", "rho"}], "+", 
       SuperscriptBox["rho", "2"]}], ")"}], " ", 
     RowBox[{"PolyGamma", "[", 
      RowBox[{"0", ",", 
       RowBox[{"1", "-", "rho"}]}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", 
       RowBox[{"3", " ", "rho"}], "+", 
       SuperscriptBox["rho", "2"]}], ")"}], " ", 
     RowBox[{"PolyGamma", "[", 
      RowBox[{"0", ",", 
       RowBox[{"1", "+", "rho"}]}], "]"}]}]}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", "rho"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"2", "+", "rho"}], ")"}]}]]}]], "Output",
 CellChangeTimes->{
  3.948220643043728*^9, 3.9482212237381277`*^9, 3.9482214033661747`*^9, 
   3.948221839703843*^9, 3.9494910302225847`*^9, {3.9494910874455757`*^9, 
   3.949491100922884*^9}, 3.9500248660548897`*^9, 3.955176766919284*^9},
 CellLabel->"Out[3]=",ExpressionUUID->"e0b190e0-b41c-4e4b-8555-5419a70e84e2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{"3", "+", 
     RowBox[{"2", " ", "rho"}]}], 
    RowBox[{"2", "+", 
     RowBox[{"3", " ", "rho"}], "+", 
     SuperscriptBox["rho", "2"]}]]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"HarmonicNumber", "[", 
    RowBox[{"-", "rho"}], "]"}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"HarmonicNumber", "[", "rho", "]"}]}]}]], "Output",
 CellChangeTimes->{
  3.948220643043728*^9, 3.9482212237381277`*^9, 3.9482214033661747`*^9, 
   3.948221839703843*^9, 3.9494910302225847`*^9, {3.9494910874455757`*^9, 
   3.949491100922884*^9}, 3.9500248660548897`*^9, 3.9551767672304173`*^9},
 CellLabel->"Out[4]=",ExpressionUUID->"6c35a6b5-f146-471e-8f75-3c6805471374"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Apart", "[", 
  RowBox[{"-", 
   FractionBox[
    RowBox[{"3", "+", 
     RowBox[{"2", " ", "rho"}]}], 
    RowBox[{"2", "+", 
     RowBox[{"3", " ", "rho"}], "+", 
     SuperscriptBox["rho", "2"]}]]}], "]"}]], "Input",
 CellChangeTimes->{{3.955176774791478*^9, 3.955176798158947*^9}, {
  3.955176911273446*^9, 3.955176920045669*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"c5434c0e-f211-49ea-870d-fafa9104629a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["1", 
    RowBox[{"1", "+", "rho"}]]}], "-", 
  FractionBox["1", 
   RowBox[{"2", "+", "rho"}]]}]], "Output",
 CellChangeTimes->{
  3.95517679858103*^9, {3.9551769156362677`*^9, 3.955176920354476*^9}},
 CellLabel->"Out[9]=",ExpressionUUID->"11486416-d745-4c1e-a92d-4f0c6a283111"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"rho", "/.", 
  RowBox[{"Solve", "[", 
   RowBox[{
    RowBox[{"T0", "==", "a"}], ",", "rho"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{"%", ",", 
   RowBox[{"{", 
    RowBox[{"a", ",", 
     RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.948110299159793*^9, 3.94811034214471*^9}, {
  3.9494683211261253`*^9, 3.949468321288354*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"706c09bb-fabf-4e30-9d7f-63a6af6d21cc"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "-", 
      RowBox[{
       SqrtBox["2"], " ", 
       SqrtBox[
        RowBox[{"1", "-", 
         SqrtBox[
          RowBox[{"1", "+", 
           RowBox[{"4", " ", "a"}]}]]}]]}]}], ")"}]}], ",", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", 
      RowBox[{
       SqrtBox["2"], " ", 
       SqrtBox[
        RowBox[{"1", "-", 
         SqrtBox[
          RowBox[{"1", "+", 
           RowBox[{"4", " ", "a"}]}]]}]]}]}], ")"}]}], ",", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "-", 
      RowBox[{
       SqrtBox["2"], " ", 
       SqrtBox[
        RowBox[{"1", "+", 
         SqrtBox[
          RowBox[{"1", "+", 
           RowBox[{"4", " ", "a"}]}]]}]]}]}], ")"}]}], ",", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", 
      RowBox[{
       SqrtBox["2"], " ", 
       SqrtBox[
        RowBox[{"1", "+", 
         SqrtBox[
          RowBox[{"1", "+", 
           RowBox[{"4", " ", "a"}]}]]}]]}]}], ")"}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.948110306747324*^9, 3.9481103425217867`*^9}, 
   3.948110576613255*^9, 3.9481106080948544`*^9, 3.948113734633223*^9, 
   3.9481190448014183`*^9, {3.948120085556499*^9, 3.948120138894808*^9}, 
   3.9481203455486507`*^9, {3.948133265008512*^9, 3.948133279870926*^9}, 
   3.94814049529368*^9, 3.948215139249138*^9, {3.9482151766942263`*^9, 
   3.9482151997313557`*^9}, {3.948221280456666*^9, 3.948221292315724*^9}, {
   3.94946831390403*^9, 3.949468321643642*^9}, 3.949491118481989*^9, 
   3.9500248696252327`*^9},
 CellLabel->"Out[5]=",ExpressionUUID->"971d5cb5-e598-4796-85a9-a495d8a57fbf"],

Cell[BoxData[
 GraphicsBox[
  InterpretationBox[{
    TagBox[{{{}, {}, 
       TagBox[
        {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[2], 
         Opacity[1.], LineBox[CompressedData["
1:eJwVxXk4lAkAB2DH1tJaoVzRJESNNh1WTTZSRIeiqKxYSc4hEUWihsoRDaOi
HIWEwmCKqX365RZmxlGqQevZQoeYszGfVbv7x/u8y/1O7D+upKCg4P2f/w+g
kbxo33nQSKLoLXacxaMo8uxRCQ9qLe+PbtWfReH7lSTzUR58kkoN6RIClzzM
7Se7eUhmXHgUyScQ3r7Cv7aBh3erd1wZbyVwcKPp5ZgSHsqmdzO16gjYlhtX
2lzlIaxRMXjJHQLm+ss5Cmd5sK7NPnkhi4BG2jJBWwAPwd+VC+U0AjPE0kXp
+3mo7KuZcYkm0Dm8xFObzAPV2DdlzosA00U/nq/NQ0qbpszMlUDuU92iIkUe
Hjv7T7U4EAi6vXhs1Rsu/EJPW5haEnDVXKQy3cpFZVjC535TAptomhYsJhfu
kg1m3UsIqPqrn7RN4aJ9KGdvwo8EKs1V5vZv5OJB7bBy4Ds5snPnG+mZcFH8
xyaDPr4ccarzto+oc6FF/6bp1y/Hrs+KqYHjHCRPbrSYbpLjc/Xs4vhrHBw8
ERibWCzHauvp1XfFPaD+wCQoQXIErElMZI/0wM81JKfBV44is4X9nI4ehNSO
e+30lENL1/L011s96E/5Wa9slxwyWXiTk0MPHmh9o1uukaOZPeXxKacbRr7h
znOyGRzeMpVgad0FEzv34DLGDJIcvvSyz3RgjZowOfKtDM3Ok/usjnWg5Xhz
v/kbGRRcPnOrXTrw7InIYnRAhniPjz0lxh0w7f2lwfO5DDEBY50ZPe1I/ofj
EM6SIShl5NlRo3ZstuuaUk+XYU8Ph6na2Qo3qqteF0UGbfdquqduMzQM39Xn
3/yKuq9tCztNH0PjsaF30wkpMiuLm23lbOi/r2ekh0gR6pMY/ZDDxjKdoKYD
x6Uwbd80VBzDBjnp+cuR36W4fu1+2bnORvzmMFr6ylGKOKusLRuoDRBYD549
ZCDFtsgjoYX1LDimp1ivbpWAZEYhaaewkBW5biL/qQSzb7T70o+wcLtx9xtV
tgQse5517DwWxg8H2LyuksBMc5uS+6F67N9OlznckGAB0zxPdbYWjG5nQ5dg
Ce4OjWV8TK7GQr9z4TGqEvDjdYoKNlTjy0H1omplCdRJTky3v6uwtiF2eHRO
jBjf8n62XRVWZBSqbBCJsWMsRDeNuI9jz460pfHF+DA1fZscUYGdZRnDHyvE
MKQb1b0lVSA64oBrfYkYruvcWrI55WBs7qWfKhCjMapujCCXQ3XuMkboYqTO
nCJ3j5Uhh7EjyvG0GGQloj7UqxQuRO5eyjYxfErIbcsWlCJQDs8AGzGyHbwG
BxpL8OjK0tOXrcQgLv05Y6NTgoffhSWlZmJ0/5S4Ra3vDoql1ib2C8R4TVbJ
9MwoRIBxXN09rghbw4KZTZ8KsFPliu9EuwjlNV39q5wLcDXUR3kxRIi1ytAl
lPIhdVFJXFcjwhJbrTs3z+RBRUcSH5QpgrebIWvoWA4aQ3tNJE4iTIqllOhW
BpxWkg512ooQf50H9RUMCNRqimN/FSF/iNZtP56FB6rOe6jGIrC6+9v29WVi
xllhwoMQ4oXGpT5adgZWMqLTX00LIfagjDw8cAV6jpP3jceEWD9aJDEYTEVw
aR5pPk+IGgnV5AM/GTFtWw3iioTgUowsDfKT8GVUzaMpW4iphIHNe71p+EBj
5hZfFOKw1qnSICTC4NqN8/NDhLiRz3/CtT+HB81ZdmFeQgya2Q9YtcYh3SV6
wmqPEAds1JUUn0dj9B5rMtlCiOy2U/qBu6NAm1me3qUvRO++obUcTgSokU4K
Y/OFILGS6AG3qfCvC/TPFAlwq9MV6+8GItK2IM93WAC9kaVT3yr8EGcXVvWk
RQCLdy8p17298DWESqTeE8BMLeLGmkA38C/Gs+kXBTj/YuULg5YtSEiTVu09
JIAt/3HEzb/mnh4cLPs0rC3Av6dlTkA=
          "]]},
        Annotation[#, "Charting`Private`Tag#1"]& ], 
       TagBox[
        {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[2], 
         Opacity[1.], LineBox[CompressedData["
1:eJwVlGk4FAgAhqVlSauUI9SYEqOpHEWSpymxVEsYaUllk7AREpNEpJ6imhZp
OiWhpotJQzPq6Ss5M4f7GNFEM+YybGyhrbb98T7v3/fXuzgsjrpfU0NDY/cP
/ndEJiEk87sQL8dNC8uVbag6TP6yd0IIwXhM8rdr7bj5wYZAEguR9fEgHSs7
cDqQ5KZqFmLs8ZSVE6MDsfVW4Y+fCpHoPSzYr+rADuelZ2jFQhxwa6FUOneC
wlxy3/UvIbwJUyGMY50gmS7maxwTguxa6TLN7cTcsxZjdRFC7NIcO2M60YnJ
6UXzz1GF2MnduKiR3IXGt2bBRmQh/GjpA7o5XWD5mKaKjIQQyzmW4ejClRcm
hYUzhFjQH+s5pupC1C1DybJeAWjUJdQ49274GczXGa0VIGiLNpUd0421mQbL
2SwBymztI9vzu6Ebrn+IkiWAIudhnfZgN+6TdL5SnQWgutDH9iX0IO+KNnGB
pQDJJwgXn+X3IEVXy71fX4BqaHGOVPVgq3JGdqSUD7UPMcB9sgfKsi+GqZf4
uL8pzEyT1osVa0ZXlI7z4KfeYLQgVIQI2/R0bj8PKS92lC1OE6HQek4bv4GH
nev254iuiTDPxO7Ip+s8VL9tKozsFOHz59hXXh48UCt/fu7m1YcarjpQkd+M
jHTPgVnEtwharz5ut+YNEmeW74x43I+THiMt3OQGlA4v+mTmLkbNZpWv474G
pDge28nyEUPDRyko82lARpYZc0OQGKmBcl7xkgZwQktyvQ+KQYuQNNJ59fis
HU6zvCxGVFb/y73Eepw/Eb1kUC6GN4/P0m2sxR5SqDD6/HsYbS/LCTapwfsG
lyv1bwZR8aluTuPSaojP1f+aRpTgwv3bNZQpLgTOV3pkZAmi96QnVfK5qGm3
SwtykmBp/dq+2zQuHk7FbPfYKgHj0oM7aY0cnDmyocovUfKjO3f96pinsMgL
0PFvkmBTwq7om0/YoMnVeXePSEGwdiEYZbExYFbgUJ8pxZdeo9Zzu9h4eSHK
R0WXgu0mXHNUiw2nbauzfUuksDbYpLn99yfYdfTdXFqrFLNYpKu6Xx5DFBXb
sH/lMEr7JHT5qTIMumpZzh8ZhijVuLBgdRmsqUOvbk8OQ5/gxfIffIRbubO9
KD/JQPuD2cbd8AiVkhr1VXMZPCUHTM5OP8C6dM8kxVYZZOrRW+T4e4h98sFz
xUMZFuYQKwYI92BsERx6lSODn4P/6zw+E6KzoQPGdTJwDldIpslMqLXGMjwG
ZMieTCQ3S+6gtyfBNMlADrLm9JPokBJE6AnC6Mfk2FNMrrOYVYJVv2R4r86W
I88jpKudU4x8aa3B3ww5pk8/n3Q1LgZDYyGnqkKOZr309bNbi/DcMI+bppSj
h6xzIZh+E47P9K6zwhTYePBP1itFAWJHhykOCQowy9+0LdtcgEEb96nuEwoc
daSbTGvegHH46IyCIgXMKPOKriVfxVi7ibbdkAK7/Rey+/blI8cmlGMSr4Rq
/B+XpNqLSCh/7R+XqUQqQwh9q4sgSouqZ19S4kZfZrObNBdMVVwk6ZkS7Oa2
Ot/WC5gT+91hu54KHXNPt2bm0VHeayj3I6owHujSXxlwHi1JJGa1kwqrxIUT
5l3ZsH3Kqxnfq0L5RIylTHQKhknHm/ReqSBwIdqZ3zgJEkUamCZSQX28fd22
3Zmwn74pqJ5QIWheYkkU0tHU2fLt4/IRXL4heiZwS8PdlLcZVltG0GXt1u5Y
mwJluJEDI3IEAa76mjOakrCRxbD+xBxBXl2iaeRvh/Gv/nP5Ad4IWnz77Pn8
eNiYH/ru9HEEBPbJnIhbMVh73d55yEyN641+WFUaiYUn63gUL/WPby1Sf7sX
Br0TVqVZyWosH+p0YewOwXwySU/FUsN6dvxl20h/+Exo0wcm1MjosOkwf70e
M5WGJWH+o6CIquOvvfv6IiCgguzZMYr/ANsNRiM=
          "]]},
        Annotation[#, "Charting`Private`Tag#1"]& ], 
       TagBox[
        {RGBColor[0.560181, 0.691569, 0.194885], AbsoluteThickness[2], 
         Opacity[1.], LineBox[CompressedData["
1:eJwVjn9MlHUAxo9OEJxD5McIJeLkN9KBEXAGEggkOemEeXcKEj8872jqUdaw
CR5CBoJAxCAIm4cSSdQYIGWQ8nBMuON+vG/dlq2IIuYxEAQMBfT9vu9Ffzx7
9tmzffYI8gszTr7A4/FEG/m/FeU+WeU2GuqFmMjSLAY/fBDK5D2hUdEnd5RV
MLj2INgnaIpG1PiXhrhvGFRIghIXjDTO7r67VqdloBoLkPfepuEekvKq+FcG
0hj/yqJ2GvoyP6V0hkF8566u2E83uCZCXPaUQZCXwMwrpvF2QKXwEJ/Apfrl
5VHFxv5MEWHvQrD+/CW3Kxk0MosH3vpnJ4H+zx3HPEJpTNMe79XvIehJ8yr5
w4NGSdtKYlMsQcuQp0ZjR2OdN2UOSCEoaHO3hvxOQVqUdtxHRnB4u5vj0j0K
gr226dYcAlH59t39PRQc+G1Cs5LASe78fvxlCq/HfkWdPkfQFeTIZsRQ4Ism
y30bCRpaHHxf9KPQIt70xUQrwXkn+6RJZwpJcYxj4XWCg/N2VcoZM2qyNSeD
uwnmuxn3kiYzNqsktTvHCMKil8I6VkwIXGnOTXxMoBCWlg5MmnD72wuyW6sE
msBtFrPOhGV2OtCFELh6hp9bvWrCWHPT17UOLNbWVNoDySaoPBV3vtvBYmRg
UfKw0QjnrLrTtjdYkF51J6c2QuLK8c4ks4jqcmZc3zWiIlikpFJZdLYK22L3
GdFX5eOgSmdRW6x6WGM1IGFImhySz+LovkV1eLQBkgVRmLGMRUOU+pckXwOq
v/eaa/6EhfEVZ/+jWwzIMLxTebyKRbyPcPziX+PIlV/0pupZ+NnOuFkqxtEe
aU6UaVgsDj+6+eFvenh1yqyCn1h8nPzo54GPdBg5deNHxeLG/9QF8WsndDDl
FDTlP2bBS5unutN06D/7r2fmExYlkjlT+y4dbpTZxHHPWRQprPpa0xik6oD9
tD2HgsuTw3m+Yxhdlt2J9eZwyGTucdLfg6Vkc86lNzl4HOmuP+Y5gr1Hsmct
DRz6Aq8MpvBHkOCY+XS2kcPhZ8oHe5a0iLarjmE/51B9TSDaotNi69DBU75X
OXCzjX8PFmlxwK6fSW/nMHOhWOh9fxihHanL8lscVOLPWu6GAD2RdUl5lg3/
6ug2vf8g1iNy5WlbbeiYsNbOXepGgn7ecL7Yhux07/6JE43Icd1Pgu/bUMgP
vzllTcYmwfXsXs6G/wBIifpM
          "]], LineBox[CompressedData["
1:eJwVx30s1HEcwPHf76eLJJSx5O50eSiPCamofVpizlPcNOY8J7spUqswpWzZ
elq10roJo7sOPTBr7cLRB3EiNeXKUyp51t3XU9LD0q8/3nvvJUg6JjrMUBTl
yvb/evpbyz+P7geNZM6onKJw+zDNz4uqhmfCYUWaN4U2M/U/vZtrYVtmf51v
DIVCWV9XaFQzOLsNmh3IpdAvZJ3e96dqiL50U5BXTOH1+A/n3ZSv4NpoiXb8
GYXqUN6asHXdwPkqlnI0FGoF5rlvC9+BT6aZ0byWwlMnnRKvW7wHqkV5KZBD
44dBU1FKey9w68pG8nk0JmTvHtcPHgBMizjr6UFji9OOyy2cIRAVZUx2Cmm0
X6WakAd8hpUdoWncOBp5qiN+nItfIPdpzhnxcRqpX0zlieFhWPKxCbqST+OP
8Ia4VrsR2Ok6Gv3yDo0DnvFWdhdGoVMifzv/gMaMSNO1mwbHILBJqvVooNGy
YCRqBW8CzhKXh01dNFaJS8vnsybBZbnvza5PNEbuORfQ3jAF3+q/dXIJjTVx
aZu8/0zDzPShnLC/NC4Z+urVHtSCu1IiSDVmUNTt48WT6iC9YXnWgsegoc/q
JlWxDhSDZapI1k3y/qAYmQ5eP9ael7J2y8pOvFulA7fUi4uWfAaNrZVXLVt1
wBUu3OZaM/jyqPtX8zkd8J/MKzYKGNxr4HDDOJjAXNaIla0dg0vHlzZUhRN4
5FfET2ZdPaC+HxJJIEnjbCVnza9Oqb+aRGD774+0rT2Dfw7KxwyzCTzOqMi3
2cygUma9R19BoK+NKxE4MJi+hqgVDwms/Lh6VSJr+8xGkX8NgZz0KVkp64LA
WEm+isBiSY7a2pHBE7OFt/TeEdgnNm/jOTHoKE7ly3oJHD5Z7hXL+suLXZX7
hgho3D3LiliHSXsb8yYJ9Dv6Jls5M2jAVAgFhEDHlnZVNOvnRzJ7cIFAfUSI
SSHr0xr/+IRfBApMesR9rF3BYmp5mYCqNvbeehcG/wF321zw
          "]]},
        Annotation[#, "Charting`Private`Tag#1"]& ], 
       TagBox[
        {RGBColor[0.922526, 0.385626, 0.209179], AbsoluteThickness[2], 
         Opacity[1.], LineBox[CompressedData["
1:eJwVjn1QkwUAxkcTD6QAQSJ1wBDYhBacxtdp0Mx5ctQS+ejwyEzQaV0gHkgl
ayz0AGHE4lBJL1hyIsedu8EBBn48+2Dby77eDYPOcIs6R4OND5NwOJLWH889
fzy/u98TXXwm9+QrFAol3Zv/m1cbWVS7TsLvQ/rb1NZxDFUkeI4vk5hLKbV1
zVjQ8WRnJHOaBGtKNPFqkQV1Bcx9Lj2J1NyA6NFVM8o0cSf67pCQFTlTVb1m
fJQWW1/VReJP99mSbp4ZmT07eve2kLAZMlQv4s1gbo02UqpJiCY0TR12EsGN
UUtqHonRXQR/soaE+0VEaFOu1xeX3P8PnQTxeNuRsAQSLuHhGn6FCTLuVv5v
YSRoa8VLBTEmtD8I7+z0IcF2r4stk0aclmyxxz8yIYfbFvHaQSNyNof6LY6a
4E7d6NhJNSK9dvObAzITfvlrvfGKwgD/E4FnMxtMYDFsjT9wDOhl+v2bm2aC
493XZz2f6NHavpH+htfDvmBNi4nX47y/735roHePYPxcv6xDttPn0qkZIySh
vg/vfaeDU+rZwr9sBNGSfzmGHAMrdZF185kBZh7bs3yOAC+xpmbYakDWjRDO
yWwCnYygcaPWAGGwgxBEEQgJT/py5bqX35enb9Vr8fx5meKg95eIQ9KuJWih
HF4omGvTQ8xsvr6BosFan6DnpUCPwtIg99XHaqT0BnpCPtPDcDdTIxpWo+da
omRvhh7l/QFkS6UazdVlcyK7DpTAbOvgwigKMxYESak6FP6Y3tH9VIXWFIFl
P12Hgbzdd9gPVdC/FRhbuEmH8tv+6u2DKmRGJo4JbWPYYF3b3vK1CjHrpaHj
dWNwFF95esBXhQX5/K3KXwmk472JJYYSFzjz5uGvtHD95NqjE8mhzHIdSi7R
QuJzP99ZKQeF6zRJuVp8/PkX7KSjcvALZg1dO7RY/psqjEiUo4pnJ5oNGrRv
67EGdAGnG6zy43QNZM+EezjvPMAHBqPMnxiFY3dD0MjVuwjLl4qPhCtRfi/h
vGV8CP2MppEDVCUo/GO95X1DyFk99WTXogLtrmP1LPEQGjui0zdpFciKyn9/
lTuEl46230eqFBA7wZnWDWLmm+pE2qQcn94+55GNDaDs0Pft9+MBPzVN63zU
j/4VdRAROwLKH6sVeVVS3JyyN89elCLYXXejWyzB0cO0gamSNgjNK7ZvnRdx
hpp0a9rOAUW+OB83l4z/AMdZ/W0=
          "]], LineBox[CompressedData["
1:eJwVjX0s1HEAhy+yw8VkafN+KKukLhUr8VFykbS768UtxbEyq0ip0G69LVtr
NjYqU+rqhGpzRF3CIa5Tkd831MlNyHl337w0l1Hpj2fPH88fj1vcGdEJExaL
tWGR/zZlbyzu1e8GS+YQ8aBvC7b2L3G5JlaApVt1tt23AB4/q39vf1uFoJaC
VwabYoTJu1r3i9+CxVk225SjQEiEremvlxoIvIQ+q8oqkBXz9SpP2YKycl3F
gpMSmv3OVgJbAplEyqmQvcGEm93lz/ntkAwlXY9V1eLCea/YrJVfwOJJ75Uc
rMdXnY0ovlmL148c90ZrGyBJ3zHE3tcNcx2/c8/mRjR6+d1qNOsBV21xV3W/
CZ4WNcOFob2QyMY73vWp4VxzKsTsZh96I6s1SjsNWHMmT8/19+Nq3eYXleJm
zApro9WrB5D2Q1R6W/oe3VtiHFff0KMsk78uQPEByZE2y911g5CtyOwKbP8I
+9wB8VLnYTCzPS8cdC0ojZIVT6eNgJl6uHB/uhWRAVdCm2tHUa/6qGqZ/ITy
6ET37fNjMKoCX7H1bTBaBptWHZpAblUIR5jCQET8fZ3zDEgeW8hSDjOw9Oc0
1BQYwNNb62tHGTQUfgs/Kl/sSYnspnEGvLT02HulBkiFwZVtPxlYuyoz7dUG
6EIfKwaMDN6f9vlhN2XATF6Bn5kFQZD52mzrfRTZGo/v3LUExrNGh1IhhcS7
f4brRaDo1jyJiKSweR7fxfUmcFHEV2fGUZR0UWvuJoL5Q4WDlukUCRnB3k7b
CJRy1wB2EUWz72AQJ4wgyYpqip5TrB+ODjUPJ/BMVYn45RTalAOuZhEEuXuP
JWTUUFTO6vz/CAjOTebnmLZTLPv2jGcQE6yLOuki11Kskfu/HDlC0Ne07emu
nsX/nUcW+qMEgjyt6toIRcdhe/duCYG5SUmYG6UQ8HcOdsYR1J1K7aifWfw9
OXmJOU5wsZMfI5mjkEllPR/iCTZg5ejfvxQDrRO26gSCf9Hpdms=
          "]]},
        Annotation[#, "Charting`Private`Tag#1"]& ], {}}, {}},
     {"WolframDynamicHighlight", <|
      "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
    DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
      Slot["HighlightElements"], 
      Slot["LayoutOptions"], 
      Slot["Meta"], 
      Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
          Annotation[{
            Directive[
             Opacity[1.], 
             RGBColor[0.368417, 0.506779, 0.709798], 
             AbsoluteThickness[2]], 
            Line[CompressedData["
1:eJwVxXk4lAkAB2DH1tJaoVzRJESNNh1WTTZSRIeiqKxYSc4hEUWihsoRDaOi
HIWEwmCKqX365RZmxlGqQevZQoeYszGfVbv7x/u8y/1O7D+upKCg4P2f/w+g
kbxo33nQSKLoLXacxaMo8uxRCQ9qLe+PbtWfReH7lSTzUR58kkoN6RIClzzM
7Se7eUhmXHgUyScQ3r7Cv7aBh3erd1wZbyVwcKPp5ZgSHsqmdzO16gjYlhtX
2lzlIaxRMXjJHQLm+ss5Cmd5sK7NPnkhi4BG2jJBWwAPwd+VC+U0AjPE0kXp
+3mo7KuZcYkm0Dm8xFObzAPV2DdlzosA00U/nq/NQ0qbpszMlUDuU92iIkUe
Hjv7T7U4EAi6vXhs1Rsu/EJPW5haEnDVXKQy3cpFZVjC535TAptomhYsJhfu
kg1m3UsIqPqrn7RN4aJ9KGdvwo8EKs1V5vZv5OJB7bBy4Ds5snPnG+mZcFH8
xyaDPr4ccarzto+oc6FF/6bp1y/Hrs+KqYHjHCRPbrSYbpLjc/Xs4vhrHBw8
ERibWCzHauvp1XfFPaD+wCQoQXIErElMZI/0wM81JKfBV44is4X9nI4ehNSO
e+30lENL1/L011s96E/5Wa9slxwyWXiTk0MPHmh9o1uukaOZPeXxKacbRr7h
znOyGRzeMpVgad0FEzv34DLGDJIcvvSyz3RgjZowOfKtDM3Ok/usjnWg5Xhz
v/kbGRRcPnOrXTrw7InIYnRAhniPjz0lxh0w7f2lwfO5DDEBY50ZPe1I/ofj
EM6SIShl5NlRo3ZstuuaUk+XYU8Ph6na2Qo3qqteF0UGbfdquqduMzQM39Xn
3/yKuq9tCztNH0PjsaF30wkpMiuLm23lbOi/r2ekh0gR6pMY/ZDDxjKdoKYD
x6Uwbd80VBzDBjnp+cuR36W4fu1+2bnORvzmMFr6ylGKOKusLRuoDRBYD549
ZCDFtsgjoYX1LDimp1ivbpWAZEYhaaewkBW5biL/qQSzb7T70o+wcLtx9xtV
tgQse5517DwWxg8H2LyuksBMc5uS+6F67N9OlznckGAB0zxPdbYWjG5nQ5dg
Ce4OjWV8TK7GQr9z4TGqEvDjdYoKNlTjy0H1omplCdRJTky3v6uwtiF2eHRO
jBjf8n62XRVWZBSqbBCJsWMsRDeNuI9jz460pfHF+DA1fZscUYGdZRnDHyvE
MKQb1b0lVSA64oBrfYkYruvcWrI55WBs7qWfKhCjMapujCCXQ3XuMkboYqTO
nCJ3j5Uhh7EjyvG0GGQloj7UqxQuRO5eyjYxfErIbcsWlCJQDs8AGzGyHbwG
BxpL8OjK0tOXrcQgLv05Y6NTgoffhSWlZmJ0/5S4Ra3vDoql1ib2C8R4TVbJ
9MwoRIBxXN09rghbw4KZTZ8KsFPliu9EuwjlNV39q5wLcDXUR3kxRIi1ytAl
lPIhdVFJXFcjwhJbrTs3z+RBRUcSH5QpgrebIWvoWA4aQ3tNJE4iTIqllOhW
BpxWkg512ooQf50H9RUMCNRqimN/FSF/iNZtP56FB6rOe6jGIrC6+9v29WVi
xllhwoMQ4oXGpT5adgZWMqLTX00LIfagjDw8cAV6jpP3jceEWD9aJDEYTEVw
aR5pPk+IGgnV5AM/GTFtWw3iioTgUowsDfKT8GVUzaMpW4iphIHNe71p+EBj
5hZfFOKw1qnSICTC4NqN8/NDhLiRz3/CtT+HB81ZdmFeQgya2Q9YtcYh3SV6
wmqPEAds1JUUn0dj9B5rMtlCiOy2U/qBu6NAm1me3qUvRO++obUcTgSokU4K
Y/OFILGS6AG3qfCvC/TPFAlwq9MV6+8GItK2IM93WAC9kaVT3yr8EGcXVvWk
RQCLdy8p17298DWESqTeE8BMLeLGmkA38C/Gs+kXBTj/YuULg5YtSEiTVu09
JIAt/3HEzb/mnh4cLPs0rC3Av6dlTkA=
             "]]}, "Charting`Private`Tag#1"], 
          Annotation[{
            Directive[
             Opacity[1.], 
             RGBColor[0.880722, 0.611041, 0.142051], 
             AbsoluteThickness[2]], 
            Line[CompressedData["
1:eJwVlGk4FAgAhqVlSauUI9SYEqOpHEWSpymxVEsYaUllk7AREpNEpJ6imhZp
OiWhpotJQzPq6Ss5M4f7GNFEM+YybGyhrbb98T7v3/fXuzgsjrpfU0NDY/cP
/ndEJiEk87sQL8dNC8uVbag6TP6yd0IIwXhM8rdr7bj5wYZAEguR9fEgHSs7
cDqQ5KZqFmLs8ZSVE6MDsfVW4Y+fCpHoPSzYr+rADuelZ2jFQhxwa6FUOneC
wlxy3/UvIbwJUyGMY50gmS7maxwTguxa6TLN7cTcsxZjdRFC7NIcO2M60YnJ
6UXzz1GF2MnduKiR3IXGt2bBRmQh/GjpA7o5XWD5mKaKjIQQyzmW4ejClRcm
hYUzhFjQH+s5pupC1C1DybJeAWjUJdQ49274GczXGa0VIGiLNpUd0421mQbL
2SwBymztI9vzu6Ebrn+IkiWAIudhnfZgN+6TdL5SnQWgutDH9iX0IO+KNnGB
pQDJJwgXn+X3IEVXy71fX4BqaHGOVPVgq3JGdqSUD7UPMcB9sgfKsi+GqZf4
uL8pzEyT1osVa0ZXlI7z4KfeYLQgVIQI2/R0bj8PKS92lC1OE6HQek4bv4GH
nev254iuiTDPxO7Ip+s8VL9tKozsFOHz59hXXh48UCt/fu7m1YcarjpQkd+M
jHTPgVnEtwharz5ut+YNEmeW74x43I+THiMt3OQGlA4v+mTmLkbNZpWv474G
pDge28nyEUPDRyko82lARpYZc0OQGKmBcl7xkgZwQktyvQ+KQYuQNNJ59fis
HU6zvCxGVFb/y73Eepw/Eb1kUC6GN4/P0m2sxR5SqDD6/HsYbS/LCTapwfsG
lyv1bwZR8aluTuPSaojP1f+aRpTgwv3bNZQpLgTOV3pkZAmi96QnVfK5qGm3
SwtykmBp/dq+2zQuHk7FbPfYKgHj0oM7aY0cnDmyocovUfKjO3f96pinsMgL
0PFvkmBTwq7om0/YoMnVeXePSEGwdiEYZbExYFbgUJ8pxZdeo9Zzu9h4eSHK
R0WXgu0mXHNUiw2nbauzfUuksDbYpLn99yfYdfTdXFqrFLNYpKu6Xx5DFBXb
sH/lMEr7JHT5qTIMumpZzh8ZhijVuLBgdRmsqUOvbk8OQ5/gxfIffIRbubO9
KD/JQPuD2cbd8AiVkhr1VXMZPCUHTM5OP8C6dM8kxVYZZOrRW+T4e4h98sFz
xUMZFuYQKwYI92BsERx6lSODn4P/6zw+E6KzoQPGdTJwDldIpslMqLXGMjwG
ZMieTCQ3S+6gtyfBNMlADrLm9JPokBJE6AnC6Mfk2FNMrrOYVYJVv2R4r86W
I88jpKudU4x8aa3B3ww5pk8/n3Q1LgZDYyGnqkKOZr309bNbi/DcMI+bppSj
h6xzIZh+E47P9K6zwhTYePBP1itFAWJHhykOCQowy9+0LdtcgEEb96nuEwoc
daSbTGvegHH46IyCIgXMKPOKriVfxVi7ibbdkAK7/Rey+/blI8cmlGMSr4Rq
/B+XpNqLSCh/7R+XqUQqQwh9q4sgSouqZ19S4kZfZrObNBdMVVwk6ZkS7Oa2
Ot/WC5gT+91hu54KHXNPt2bm0VHeayj3I6owHujSXxlwHi1JJGa1kwqrxIUT
5l3ZsH3Kqxnfq0L5RIylTHQKhknHm/ReqSBwIdqZ3zgJEkUamCZSQX28fd22
3Zmwn74pqJ5QIWheYkkU0tHU2fLt4/IRXL4heiZwS8PdlLcZVltG0GXt1u5Y
mwJluJEDI3IEAa76mjOakrCRxbD+xBxBXl2iaeRvh/Gv/nP5Ad4IWnz77Pn8
eNiYH/ru9HEEBPbJnIhbMVh73d55yEyN641+WFUaiYUn63gUL/WPby1Sf7sX
Br0TVqVZyWosH+p0YewOwXwySU/FUsN6dvxl20h/+Exo0wcm1MjosOkwf70e
M5WGJWH+o6CIquOvvfv6IiCgguzZMYr/ANsNRiM=
             "]]}, "Charting`Private`Tag#1"], 
          Annotation[{
            Directive[
             Opacity[1.], 
             RGBColor[0.560181, 0.691569, 0.194885], 
             AbsoluteThickness[2]], 
            Line[CompressedData["
1:eJwVjn9MlHUAxo9OEJxD5McIJeLkN9KBEXAGEggkOemEeXcKEj8872jqUdaw
CR5CBoJAxCAIm4cSSdQYIGWQ8nBMuON+vG/dlq2IIuYxEAQMBfT9vu9Ffzx7
9tmzffYI8gszTr7A4/FEG/m/FeU+WeU2GuqFmMjSLAY/fBDK5D2hUdEnd5RV
MLj2INgnaIpG1PiXhrhvGFRIghIXjDTO7r67VqdloBoLkPfepuEekvKq+FcG
0hj/yqJ2GvoyP6V0hkF8566u2E83uCZCXPaUQZCXwMwrpvF2QKXwEJ/Apfrl
5VHFxv5MEWHvQrD+/CW3Kxk0MosH3vpnJ4H+zx3HPEJpTNMe79XvIehJ8yr5
w4NGSdtKYlMsQcuQp0ZjR2OdN2UOSCEoaHO3hvxOQVqUdtxHRnB4u5vj0j0K
gr226dYcAlH59t39PRQc+G1Cs5LASe78fvxlCq/HfkWdPkfQFeTIZsRQ4Ism
y30bCRpaHHxf9KPQIt70xUQrwXkn+6RJZwpJcYxj4XWCg/N2VcoZM2qyNSeD
uwnmuxn3kiYzNqsktTvHCMKil8I6VkwIXGnOTXxMoBCWlg5MmnD72wuyW6sE
msBtFrPOhGV2OtCFELh6hp9bvWrCWHPT17UOLNbWVNoDySaoPBV3vtvBYmRg
UfKw0QjnrLrTtjdYkF51J6c2QuLK8c4ks4jqcmZc3zWiIlikpFJZdLYK22L3
GdFX5eOgSmdRW6x6WGM1IGFImhySz+LovkV1eLQBkgVRmLGMRUOU+pckXwOq
v/eaa/6EhfEVZ/+jWwzIMLxTebyKRbyPcPziX+PIlV/0pupZ+NnOuFkqxtEe
aU6UaVgsDj+6+eFvenh1yqyCn1h8nPzo54GPdBg5deNHxeLG/9QF8WsndDDl
FDTlP2bBS5unutN06D/7r2fmExYlkjlT+y4dbpTZxHHPWRQprPpa0xik6oD9
tD2HgsuTw3m+Yxhdlt2J9eZwyGTucdLfg6Vkc86lNzl4HOmuP+Y5gr1Hsmct
DRz6Aq8MpvBHkOCY+XS2kcPhZ8oHe5a0iLarjmE/51B9TSDaotNi69DBU75X
OXCzjX8PFmlxwK6fSW/nMHOhWOh9fxihHanL8lscVOLPWu6GAD2RdUl5lg3/
6ug2vf8g1iNy5WlbbeiYsNbOXepGgn7ecL7Yhux07/6JE43Icd1Pgu/bUMgP
vzllTcYmwfXsXs6G/wBIifpM
             "]], 
            Line[CompressedData["
1:eJwVx30s1HEcwPHf76eLJJSx5O50eSiPCamofVpizlPcNOY8J7spUqswpWzZ
elq10roJo7sOPTBr7cLRB3EiNeXKUyp51t3XU9LD0q8/3nvvJUg6JjrMUBTl
yvb/evpbyz+P7geNZM6onKJw+zDNz4uqhmfCYUWaN4U2M/U/vZtrYVtmf51v
DIVCWV9XaFQzOLsNmh3IpdAvZJ3e96dqiL50U5BXTOH1+A/n3ZSv4NpoiXb8
GYXqUN6asHXdwPkqlnI0FGoF5rlvC9+BT6aZ0byWwlMnnRKvW7wHqkV5KZBD
44dBU1FKey9w68pG8nk0JmTvHtcPHgBMizjr6UFji9OOyy2cIRAVZUx2Cmm0
X6WakAd8hpUdoWncOBp5qiN+nItfIPdpzhnxcRqpX0zlieFhWPKxCbqST+OP
8Ia4VrsR2Ok6Gv3yDo0DnvFWdhdGoVMifzv/gMaMSNO1mwbHILBJqvVooNGy
YCRqBW8CzhKXh01dNFaJS8vnsybBZbnvza5PNEbuORfQ3jAF3+q/dXIJjTVx
aZu8/0zDzPShnLC/NC4Z+urVHtSCu1IiSDVmUNTt48WT6iC9YXnWgsegoc/q
JlWxDhSDZapI1k3y/qAYmQ5eP9ael7J2y8pOvFulA7fUi4uWfAaNrZVXLVt1
wBUu3OZaM/jyqPtX8zkd8J/MKzYKGNxr4HDDOJjAXNaIla0dg0vHlzZUhRN4
5FfET2ZdPaC+HxJJIEnjbCVnza9Oqb+aRGD774+0rT2Dfw7KxwyzCTzOqMi3
2cygUma9R19BoK+NKxE4MJi+hqgVDwms/Lh6VSJr+8xGkX8NgZz0KVkp64LA
WEm+isBiSY7a2pHBE7OFt/TeEdgnNm/jOTHoKE7ly3oJHD5Z7hXL+suLXZX7
hgho3D3LiliHSXsb8yYJ9Dv6Jls5M2jAVAgFhEDHlnZVNOvnRzJ7cIFAfUSI
SSHr0xr/+IRfBApMesR9rF3BYmp5mYCqNvbeehcG/wF321zw
             "]]}, "Charting`Private`Tag#1"], 
          Annotation[{
            Directive[
             Opacity[1.], 
             RGBColor[0.922526, 0.385626, 0.209179], 
             AbsoluteThickness[2]], 
            Line[CompressedData["
1:eJwVjn1QkwUAxkcTD6QAQSJ1wBDYhBacxtdp0Mx5ctQS+ejwyEzQaV0gHkgl
ayz0AGHE4lBJL1hyIsedu8EBBn48+2Dby77eDYPOcIs6R4OND5NwOJLWH889
fzy/u98TXXwm9+QrFAol3Zv/m1cbWVS7TsLvQ/rb1NZxDFUkeI4vk5hLKbV1
zVjQ8WRnJHOaBGtKNPFqkQV1Bcx9Lj2J1NyA6NFVM8o0cSf67pCQFTlTVb1m
fJQWW1/VReJP99mSbp4ZmT07eve2kLAZMlQv4s1gbo02UqpJiCY0TR12EsGN
UUtqHonRXQR/soaE+0VEaFOu1xeX3P8PnQTxeNuRsAQSLuHhGn6FCTLuVv5v
YSRoa8VLBTEmtD8I7+z0IcF2r4stk0aclmyxxz8yIYfbFvHaQSNyNof6LY6a
4E7d6NhJNSK9dvObAzITfvlrvfGKwgD/E4FnMxtMYDFsjT9wDOhl+v2bm2aC
493XZz2f6NHavpH+htfDvmBNi4nX47y/735roHePYPxcv6xDttPn0qkZIySh
vg/vfaeDU+rZwr9sBNGSfzmGHAMrdZF185kBZh7bs3yOAC+xpmbYakDWjRDO
yWwCnYygcaPWAGGwgxBEEQgJT/py5bqX35enb9Vr8fx5meKg95eIQ9KuJWih
HF4omGvTQ8xsvr6BosFan6DnpUCPwtIg99XHaqT0BnpCPtPDcDdTIxpWo+da
omRvhh7l/QFkS6UazdVlcyK7DpTAbOvgwigKMxYESak6FP6Y3tH9VIXWFIFl
P12Hgbzdd9gPVdC/FRhbuEmH8tv+6u2DKmRGJo4JbWPYYF3b3vK1CjHrpaHj
dWNwFF95esBXhQX5/K3KXwmk472JJYYSFzjz5uGvtHD95NqjE8mhzHIdSi7R
QuJzP99ZKQeF6zRJuVp8/PkX7KSjcvALZg1dO7RY/psqjEiUo4pnJ5oNGrRv
67EGdAGnG6zy43QNZM+EezjvPMAHBqPMnxiFY3dD0MjVuwjLl4qPhCtRfi/h
vGV8CP2MppEDVCUo/GO95X1DyFk99WTXogLtrmP1LPEQGjui0zdpFciKyn9/
lTuEl46230eqFBA7wZnWDWLmm+pE2qQcn94+55GNDaDs0Pft9+MBPzVN63zU
j/4VdRAROwLKH6sVeVVS3JyyN89elCLYXXejWyzB0cO0gamSNgjNK7ZvnRdx
hpp0a9rOAUW+OB83l4z/AMdZ/W0=
             "]], 
            Line[CompressedData["
1:eJwVjX0s1HEAhy+yw8VkafN+KKukLhUr8VFykbS768UtxbEyq0ip0G69LVtr
NjYqU+rqhGpzRF3CIa5Tkd831MlNyHl337w0l1Hpj2fPH88fj1vcGdEJExaL
tWGR/zZlbyzu1e8GS+YQ8aBvC7b2L3G5JlaApVt1tt23AB4/q39vf1uFoJaC
VwabYoTJu1r3i9+CxVk225SjQEiEremvlxoIvIQ+q8oqkBXz9SpP2YKycl3F
gpMSmv3OVgJbAplEyqmQvcGEm93lz/ntkAwlXY9V1eLCea/YrJVfwOJJ75Uc
rMdXnY0ovlmL148c90ZrGyBJ3zHE3tcNcx2/c8/mRjR6+d1qNOsBV21xV3W/
CZ4WNcOFob2QyMY73vWp4VxzKsTsZh96I6s1SjsNWHMmT8/19+Nq3eYXleJm
zApro9WrB5D2Q1R6W/oe3VtiHFff0KMsk78uQPEByZE2y911g5CtyOwKbP8I
+9wB8VLnYTCzPS8cdC0ojZIVT6eNgJl6uHB/uhWRAVdCm2tHUa/6qGqZ/ITy
6ET37fNjMKoCX7H1bTBaBptWHZpAblUIR5jCQET8fZ3zDEgeW8hSDjOw9Oc0
1BQYwNNb62tHGTQUfgs/Kl/sSYnspnEGvLT02HulBkiFwZVtPxlYuyoz7dUG
6EIfKwaMDN6f9vlhN2XATF6Bn5kFQZD52mzrfRTZGo/v3LUExrNGh1IhhcS7
f4brRaDo1jyJiKSweR7fxfUmcFHEV2fGUZR0UWvuJoL5Q4WDlukUCRnB3k7b
CJRy1wB2EUWz72AQJ4wgyYpqip5TrB+ODjUPJ/BMVYn45RTalAOuZhEEuXuP
JWTUUFTO6vz/CAjOTebnmLZTLPv2jGcQE6yLOuki11Kskfu/HDlC0Ne07emu
nsX/nUcW+qMEgjyt6toIRcdhe/duCYG5SUmYG6UQ8HcOdsYR1J1K7aifWfw9
OXmJOU5wsZMfI5mjkEllPR/iCTZg5ejfvxQDrRO26gSCf9Hpdms=
             "]]}, "Charting`Private`Tag#1"], {}}}, {}}, <|
       "HighlightElements" -> <|
         "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
        "LayoutOptions" -> <|
         "PlotRange" -> {{-1, 1}, {-2.272019642339016, 0.2720196423390162}}, 
          "Frame" -> {{False, False}, {False, False}}, "AxesOrigin" -> {0, 0},
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
          "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
            Directive[
             Opacity[1.], 
             RGBColor[0.922526, 0.385626, 0.209179], 
             AbsoluteThickness[2]]}, 
          "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
              Identity[
               Part[#, 1]], 
              Identity[
               Part[#, 2]]}& ), 
            "ScalingFunctions" -> {{Identity, Identity}, {
              Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>,
         "Meta" -> <|
         "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
          Plot, "GroupHighlight" -> False|>|>]]& )[<|
      "HighlightElements" -> <|
        "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
       "LayoutOptions" -> <|
        "PlotRange" -> {{-1, 1}, {-2.272019642339016, 0.2720196423390162}}, 
         "Frame" -> {{False, False}, {False, False}}, "AxesOrigin" -> {0, 0}, 
         "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
         "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
           Directive[
            Opacity[1.], 
            RGBColor[0.922526, 0.385626, 0.209179], 
            AbsoluteThickness[2]]}, 
         "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
             Identity[
              Part[#, 1]], 
             Identity[
              Part[#, 2]]}& ), 
           "ScalingFunctions" -> {{Identity, Identity}, {
             Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>, 
       "Meta" -> <|
        "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
         Plot, "GroupHighlight" -> False|>|>],
     ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
      4.503599627370496*^15, -4.503599627370496*^15}}]},
   Annotation[{{{{}, {}, 
       Annotation[{
         Directive[
          Opacity[1.], 
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[2]], 
         Line[CompressedData["
1:eJwVxXk4lAkAB2DH1tJaoVzRJESNNh1WTTZSRIeiqKxYSc4hEUWihsoRDaOi
HIWEwmCKqX365RZmxlGqQevZQoeYszGfVbv7x/u8y/1O7D+upKCg4P2f/w+g
kbxo33nQSKLoLXacxaMo8uxRCQ9qLe+PbtWfReH7lSTzUR58kkoN6RIClzzM
7Se7eUhmXHgUyScQ3r7Cv7aBh3erd1wZbyVwcKPp5ZgSHsqmdzO16gjYlhtX
2lzlIaxRMXjJHQLm+ss5Cmd5sK7NPnkhi4BG2jJBWwAPwd+VC+U0AjPE0kXp
+3mo7KuZcYkm0Dm8xFObzAPV2DdlzosA00U/nq/NQ0qbpszMlUDuU92iIkUe
Hjv7T7U4EAi6vXhs1Rsu/EJPW5haEnDVXKQy3cpFZVjC535TAptomhYsJhfu
kg1m3UsIqPqrn7RN4aJ9KGdvwo8EKs1V5vZv5OJB7bBy4Ds5snPnG+mZcFH8
xyaDPr4ccarzto+oc6FF/6bp1y/Hrs+KqYHjHCRPbrSYbpLjc/Xs4vhrHBw8
ERibWCzHauvp1XfFPaD+wCQoQXIErElMZI/0wM81JKfBV44is4X9nI4ehNSO
e+30lENL1/L011s96E/5Wa9slxwyWXiTk0MPHmh9o1uukaOZPeXxKacbRr7h
znOyGRzeMpVgad0FEzv34DLGDJIcvvSyz3RgjZowOfKtDM3Ok/usjnWg5Xhz
v/kbGRRcPnOrXTrw7InIYnRAhniPjz0lxh0w7f2lwfO5DDEBY50ZPe1I/ofj
EM6SIShl5NlRo3ZstuuaUk+XYU8Ph6na2Qo3qqteF0UGbfdquqduMzQM39Xn
3/yKuq9tCztNH0PjsaF30wkpMiuLm23lbOi/r2ekh0gR6pMY/ZDDxjKdoKYD
x6Uwbd80VBzDBjnp+cuR36W4fu1+2bnORvzmMFr6ylGKOKusLRuoDRBYD549
ZCDFtsgjoYX1LDimp1ivbpWAZEYhaaewkBW5biL/qQSzb7T70o+wcLtx9xtV
tgQse5517DwWxg8H2LyuksBMc5uS+6F67N9OlznckGAB0zxPdbYWjG5nQ5dg
Ce4OjWV8TK7GQr9z4TGqEvDjdYoKNlTjy0H1omplCdRJTky3v6uwtiF2eHRO
jBjf8n62XRVWZBSqbBCJsWMsRDeNuI9jz460pfHF+DA1fZscUYGdZRnDHyvE
MKQb1b0lVSA64oBrfYkYruvcWrI55WBs7qWfKhCjMapujCCXQ3XuMkboYqTO
nCJ3j5Uhh7EjyvG0GGQloj7UqxQuRO5eyjYxfErIbcsWlCJQDs8AGzGyHbwG
BxpL8OjK0tOXrcQgLv05Y6NTgoffhSWlZmJ0/5S4Ra3vDoql1ib2C8R4TVbJ
9MwoRIBxXN09rghbw4KZTZ8KsFPliu9EuwjlNV39q5wLcDXUR3kxRIi1ytAl
lPIhdVFJXFcjwhJbrTs3z+RBRUcSH5QpgrebIWvoWA4aQ3tNJE4iTIqllOhW
BpxWkg512ooQf50H9RUMCNRqimN/FSF/iNZtP56FB6rOe6jGIrC6+9v29WVi
xllhwoMQ4oXGpT5adgZWMqLTX00LIfagjDw8cAV6jpP3jceEWD9aJDEYTEVw
aR5pPk+IGgnV5AM/GTFtWw3iioTgUowsDfKT8GVUzaMpW4iphIHNe71p+EBj
5hZfFOKw1qnSICTC4NqN8/NDhLiRz3/CtT+HB81ZdmFeQgya2Q9YtcYh3SV6
wmqPEAds1JUUn0dj9B5rMtlCiOy2U/qBu6NAm1me3qUvRO++obUcTgSokU4K
Y/OFILGS6AG3qfCvC/TPFAlwq9MV6+8GItK2IM93WAC9kaVT3yr8EGcXVvWk
RQCLdy8p17298DWESqTeE8BMLeLGmkA38C/Gs+kXBTj/YuULg5YtSEiTVu09
JIAt/3HEzb/mnh4cLPs0rC3Av6dlTkA=
          "]]}, "Charting`Private`Tag#1"], 
       Annotation[{
         Directive[
          Opacity[1.], 
          RGBColor[0.880722, 0.611041, 0.142051], 
          AbsoluteThickness[2]], 
         Line[CompressedData["
1:eJwVlGk4FAgAhqVlSauUI9SYEqOpHEWSpymxVEsYaUllk7AREpNEpJ6imhZp
OiWhpotJQzPq6Ss5M4f7GNFEM+YybGyhrbb98T7v3/fXuzgsjrpfU0NDY/cP
/ndEJiEk87sQL8dNC8uVbag6TP6yd0IIwXhM8rdr7bj5wYZAEguR9fEgHSs7
cDqQ5KZqFmLs8ZSVE6MDsfVW4Y+fCpHoPSzYr+rADuelZ2jFQhxwa6FUOneC
wlxy3/UvIbwJUyGMY50gmS7maxwTguxa6TLN7cTcsxZjdRFC7NIcO2M60YnJ
6UXzz1GF2MnduKiR3IXGt2bBRmQh/GjpA7o5XWD5mKaKjIQQyzmW4ejClRcm
hYUzhFjQH+s5pupC1C1DybJeAWjUJdQ49274GczXGa0VIGiLNpUd0421mQbL
2SwBymztI9vzu6Ebrn+IkiWAIudhnfZgN+6TdL5SnQWgutDH9iX0IO+KNnGB
pQDJJwgXn+X3IEVXy71fX4BqaHGOVPVgq3JGdqSUD7UPMcB9sgfKsi+GqZf4
uL8pzEyT1osVa0ZXlI7z4KfeYLQgVIQI2/R0bj8PKS92lC1OE6HQek4bv4GH
nev254iuiTDPxO7Ip+s8VL9tKozsFOHz59hXXh48UCt/fu7m1YcarjpQkd+M
jHTPgVnEtwharz5ut+YNEmeW74x43I+THiMt3OQGlA4v+mTmLkbNZpWv474G
pDge28nyEUPDRyko82lARpYZc0OQGKmBcl7xkgZwQktyvQ+KQYuQNNJ59fis
HU6zvCxGVFb/y73Eepw/Eb1kUC6GN4/P0m2sxR5SqDD6/HsYbS/LCTapwfsG
lyv1bwZR8aluTuPSaojP1f+aRpTgwv3bNZQpLgTOV3pkZAmi96QnVfK5qGm3
SwtykmBp/dq+2zQuHk7FbPfYKgHj0oM7aY0cnDmyocovUfKjO3f96pinsMgL
0PFvkmBTwq7om0/YoMnVeXePSEGwdiEYZbExYFbgUJ8pxZdeo9Zzu9h4eSHK
R0WXgu0mXHNUiw2nbauzfUuksDbYpLn99yfYdfTdXFqrFLNYpKu6Xx5DFBXb
sH/lMEr7JHT5qTIMumpZzh8ZhijVuLBgdRmsqUOvbk8OQ5/gxfIffIRbubO9
KD/JQPuD2cbd8AiVkhr1VXMZPCUHTM5OP8C6dM8kxVYZZOrRW+T4e4h98sFz
xUMZFuYQKwYI92BsERx6lSODn4P/6zw+E6KzoQPGdTJwDldIpslMqLXGMjwG
ZMieTCQ3S+6gtyfBNMlADrLm9JPokBJE6AnC6Mfk2FNMrrOYVYJVv2R4r86W
I88jpKudU4x8aa3B3ww5pk8/n3Q1LgZDYyGnqkKOZr309bNbi/DcMI+bppSj
h6xzIZh+E47P9K6zwhTYePBP1itFAWJHhykOCQowy9+0LdtcgEEb96nuEwoc
daSbTGvegHH46IyCIgXMKPOKriVfxVi7ibbdkAK7/Rey+/blI8cmlGMSr4Rq
/B+XpNqLSCh/7R+XqUQqQwh9q4sgSouqZ19S4kZfZrObNBdMVVwk6ZkS7Oa2
Ot/WC5gT+91hu54KHXNPt2bm0VHeayj3I6owHujSXxlwHi1JJGa1kwqrxIUT
5l3ZsH3Kqxnfq0L5RIylTHQKhknHm/ReqSBwIdqZ3zgJEkUamCZSQX28fd22
3Zmwn74pqJ5QIWheYkkU0tHU2fLt4/IRXL4heiZwS8PdlLcZVltG0GXt1u5Y
mwJluJEDI3IEAa76mjOakrCRxbD+xBxBXl2iaeRvh/Gv/nP5Ad4IWnz77Pn8
eNiYH/ru9HEEBPbJnIhbMVh73d55yEyN641+WFUaiYUn63gUL/WPby1Sf7sX
Br0TVqVZyWosH+p0YewOwXwySU/FUsN6dvxl20h/+Exo0wcm1MjosOkwf70e
M5WGJWH+o6CIquOvvfv6IiCgguzZMYr/ANsNRiM=
          "]]}, "Charting`Private`Tag#1"], 
       Annotation[{
         Directive[
          Opacity[1.], 
          RGBColor[0.560181, 0.691569, 0.194885], 
          AbsoluteThickness[2]], 
         Line[CompressedData["
1:eJwVjn9MlHUAxo9OEJxD5McIJeLkN9KBEXAGEggkOemEeXcKEj8872jqUdaw
CR5CBoJAxCAIm4cSSdQYIGWQ8nBMuON+vG/dlq2IIuYxEAQMBfT9vu9Ffzx7
9tmzffYI8gszTr7A4/FEG/m/FeU+WeU2GuqFmMjSLAY/fBDK5D2hUdEnd5RV
MLj2INgnaIpG1PiXhrhvGFRIghIXjDTO7r67VqdloBoLkPfepuEekvKq+FcG
0hj/yqJ2GvoyP6V0hkF8566u2E83uCZCXPaUQZCXwMwrpvF2QKXwEJ/Apfrl
5VHFxv5MEWHvQrD+/CW3Kxk0MosH3vpnJ4H+zx3HPEJpTNMe79XvIehJ8yr5
w4NGSdtKYlMsQcuQp0ZjR2OdN2UOSCEoaHO3hvxOQVqUdtxHRnB4u5vj0j0K
gr226dYcAlH59t39PRQc+G1Cs5LASe78fvxlCq/HfkWdPkfQFeTIZsRQ4Ism
y30bCRpaHHxf9KPQIt70xUQrwXkn+6RJZwpJcYxj4XWCg/N2VcoZM2qyNSeD
uwnmuxn3kiYzNqsktTvHCMKil8I6VkwIXGnOTXxMoBCWlg5MmnD72wuyW6sE
msBtFrPOhGV2OtCFELh6hp9bvWrCWHPT17UOLNbWVNoDySaoPBV3vtvBYmRg
UfKw0QjnrLrTtjdYkF51J6c2QuLK8c4ks4jqcmZc3zWiIlikpFJZdLYK22L3
GdFX5eOgSmdRW6x6WGM1IGFImhySz+LovkV1eLQBkgVRmLGMRUOU+pckXwOq
v/eaa/6EhfEVZ/+jWwzIMLxTebyKRbyPcPziX+PIlV/0pupZ+NnOuFkqxtEe
aU6UaVgsDj+6+eFvenh1yqyCn1h8nPzo54GPdBg5deNHxeLG/9QF8WsndDDl
FDTlP2bBS5unutN06D/7r2fmExYlkjlT+y4dbpTZxHHPWRQprPpa0xik6oD9
tD2HgsuTw3m+Yxhdlt2J9eZwyGTucdLfg6Vkc86lNzl4HOmuP+Y5gr1Hsmct
DRz6Aq8MpvBHkOCY+XS2kcPhZ8oHe5a0iLarjmE/51B9TSDaotNi69DBU75X
OXCzjX8PFmlxwK6fSW/nMHOhWOh9fxihHanL8lscVOLPWu6GAD2RdUl5lg3/
6ug2vf8g1iNy5WlbbeiYsNbOXepGgn7ecL7Yhux07/6JE43Icd1Pgu/bUMgP
vzllTcYmwfXsXs6G/wBIifpM
          "]], 
         Line[CompressedData["
1:eJwVx30s1HEcwPHf76eLJJSx5O50eSiPCamofVpizlPcNOY8J7spUqswpWzZ
elq10roJo7sOPTBr7cLRB3EiNeXKUyp51t3XU9LD0q8/3nvvJUg6JjrMUBTl
yvb/evpbyz+P7geNZM6onKJw+zDNz4uqhmfCYUWaN4U2M/U/vZtrYVtmf51v
DIVCWV9XaFQzOLsNmh3IpdAvZJ3e96dqiL50U5BXTOH1+A/n3ZSv4NpoiXb8
GYXqUN6asHXdwPkqlnI0FGoF5rlvC9+BT6aZ0byWwlMnnRKvW7wHqkV5KZBD
44dBU1FKey9w68pG8nk0JmTvHtcPHgBMizjr6UFji9OOyy2cIRAVZUx2Cmm0
X6WakAd8hpUdoWncOBp5qiN+nItfIPdpzhnxcRqpX0zlieFhWPKxCbqST+OP
8Ia4VrsR2Ok6Gv3yDo0DnvFWdhdGoVMifzv/gMaMSNO1mwbHILBJqvVooNGy
YCRqBW8CzhKXh01dNFaJS8vnsybBZbnvza5PNEbuORfQ3jAF3+q/dXIJjTVx
aZu8/0zDzPShnLC/NC4Z+urVHtSCu1IiSDVmUNTt48WT6iC9YXnWgsegoc/q
JlWxDhSDZapI1k3y/qAYmQ5eP9ael7J2y8pOvFulA7fUi4uWfAaNrZVXLVt1
wBUu3OZaM/jyqPtX8zkd8J/MKzYKGNxr4HDDOJjAXNaIla0dg0vHlzZUhRN4
5FfET2ZdPaC+HxJJIEnjbCVnza9Oqb+aRGD774+0rT2Dfw7KxwyzCTzOqMi3
2cygUma9R19BoK+NKxE4MJi+hqgVDwms/Lh6VSJr+8xGkX8NgZz0KVkp64LA
WEm+isBiSY7a2pHBE7OFt/TeEdgnNm/jOTHoKE7ly3oJHD5Z7hXL+suLXZX7
hgho3D3LiliHSXsb8yYJ9Dv6Jls5M2jAVAgFhEDHlnZVNOvnRzJ7cIFAfUSI
SSHr0xr/+IRfBApMesR9rF3BYmp5mYCqNvbeehcG/wF321zw
          "]]}, "Charting`Private`Tag#1"], 
       Annotation[{
         Directive[
          Opacity[1.], 
          RGBColor[0.922526, 0.385626, 0.209179], 
          AbsoluteThickness[2]], 
         Line[CompressedData["
1:eJwVjn1QkwUAxkcTD6QAQSJ1wBDYhBacxtdp0Mx5ctQS+ejwyEzQaV0gHkgl
ayz0AGHE4lBJL1hyIsedu8EBBn48+2Dby77eDYPOcIs6R4OND5NwOJLWH889
fzy/u98TXXwm9+QrFAol3Zv/m1cbWVS7TsLvQ/rb1NZxDFUkeI4vk5hLKbV1
zVjQ8WRnJHOaBGtKNPFqkQV1Bcx9Lj2J1NyA6NFVM8o0cSf67pCQFTlTVb1m
fJQWW1/VReJP99mSbp4ZmT07eve2kLAZMlQv4s1gbo02UqpJiCY0TR12EsGN
UUtqHonRXQR/soaE+0VEaFOu1xeX3P8PnQTxeNuRsAQSLuHhGn6FCTLuVv5v
YSRoa8VLBTEmtD8I7+z0IcF2r4stk0aclmyxxz8yIYfbFvHaQSNyNof6LY6a
4E7d6NhJNSK9dvObAzITfvlrvfGKwgD/E4FnMxtMYDFsjT9wDOhl+v2bm2aC
493XZz2f6NHavpH+htfDvmBNi4nX47y/735roHePYPxcv6xDttPn0qkZIySh
vg/vfaeDU+rZwr9sBNGSfzmGHAMrdZF185kBZh7bs3yOAC+xpmbYakDWjRDO
yWwCnYygcaPWAGGwgxBEEQgJT/py5bqX35enb9Vr8fx5meKg95eIQ9KuJWih
HF4omGvTQ8xsvr6BosFan6DnpUCPwtIg99XHaqT0BnpCPtPDcDdTIxpWo+da
omRvhh7l/QFkS6UazdVlcyK7DpTAbOvgwigKMxYESak6FP6Y3tH9VIXWFIFl
P12Hgbzdd9gPVdC/FRhbuEmH8tv+6u2DKmRGJo4JbWPYYF3b3vK1CjHrpaHj
dWNwFF95esBXhQX5/K3KXwmk472JJYYSFzjz5uGvtHD95NqjE8mhzHIdSi7R
QuJzP99ZKQeF6zRJuVp8/PkX7KSjcvALZg1dO7RY/psqjEiUo4pnJ5oNGrRv
67EGdAGnG6zy43QNZM+EezjvPMAHBqPMnxiFY3dD0MjVuwjLl4qPhCtRfi/h
vGV8CP2MppEDVCUo/GO95X1DyFk99WTXogLtrmP1LPEQGjui0zdpFciKyn9/
lTuEl46230eqFBA7wZnWDWLmm+pE2qQcn94+55GNDaDs0Pft9+MBPzVN63zU
j/4VdRAROwLKH6sVeVVS3JyyN89elCLYXXejWyzB0cO0gamSNgjNK7ZvnRdx
hpp0a9rOAUW+OB83l4z/AMdZ/W0=
          "]], 
         Line[CompressedData["
1:eJwVjX0s1HEAhy+yw8VkafN+KKukLhUr8VFykbS768UtxbEyq0ip0G69LVtr
NjYqU+rqhGpzRF3CIa5Tkd831MlNyHl337w0l1Hpj2fPH88fj1vcGdEJExaL
tWGR/zZlbyzu1e8GS+YQ8aBvC7b2L3G5JlaApVt1tt23AB4/q39vf1uFoJaC
VwabYoTJu1r3i9+CxVk225SjQEiEremvlxoIvIQ+q8oqkBXz9SpP2YKycl3F
gpMSmv3OVgJbAplEyqmQvcGEm93lz/ntkAwlXY9V1eLCea/YrJVfwOJJ75Uc
rMdXnY0ovlmL148c90ZrGyBJ3zHE3tcNcx2/c8/mRjR6+d1qNOsBV21xV3W/
CZ4WNcOFob2QyMY73vWp4VxzKsTsZh96I6s1SjsNWHMmT8/19+Nq3eYXleJm
zApro9WrB5D2Q1R6W/oe3VtiHFff0KMsk78uQPEByZE2y911g5CtyOwKbP8I
+9wB8VLnYTCzPS8cdC0ojZIVT6eNgJl6uHB/uhWRAVdCm2tHUa/6qGqZ/ITy
6ET37fNjMKoCX7H1bTBaBptWHZpAblUIR5jCQET8fZ3zDEgeW8hSDjOw9Oc0
1BQYwNNb62tHGTQUfgs/Kl/sSYnspnEGvLT02HulBkiFwZVtPxlYuyoz7dUG
6EIfKwaMDN6f9vlhN2XATF6Bn5kFQZD52mzrfRTZGo/v3LUExrNGh1IhhcS7
f4brRaDo1jyJiKSweR7fxfUmcFHEV2fGUZR0UWvuJoL5Q4WDlukUCRnB3k7b
CJRy1wB2EUWz72AQJ4wgyYpqip5TrB+ODjUPJ/BMVYn45RTalAOuZhEEuXuP
JWTUUFTO6vz/CAjOTebnmLZTLPv2jGcQE6yLOuki11Kskfu/HDlC0Ne07emu
nsX/nUcW+qMEgjyt6toIRcdhe/duCYG5SUmYG6UQ8HcOdsYR1J1K7aifWfw9
OXmJOU5wsZMfI5mjkEllPR/iCTZg5ejfvxQDrRO26gSCf9Hpdms=
          "]]}, "Charting`Private`Tag#1"], {}}}, {}}, <|
    "HighlightElements" -> <|
      "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
     "LayoutOptions" -> <|
      "PlotRange" -> {{-1, 1}, {-2.272019642339016, 0.2720196423390162}}, 
       "Frame" -> {{False, False}, {False, False}}, "AxesOrigin" -> {0, 0}, 
       "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
       "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
         Directive[
          Opacity[1.], 
          RGBColor[0.922526, 0.385626, 0.209179], 
          AbsoluteThickness[2]]}, 
       "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
           Identity[
            Part[#, 1]], 
           Identity[
            Part[#, 2]]}& ), 
         "ScalingFunctions" -> {{Identity, Identity}, {Identity, Identity}}|>,
        "Primitives" -> {}, "GCFlag" -> False|>, 
     "Meta" -> <|
      "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
       Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]],
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{-1, 1}, {-2.272019642339016, 0.2720196423390162}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.948110306747324*^9, 3.9481103425217867`*^9}, 
   3.948110576613255*^9, 3.9481106080948544`*^9, 3.948113734633223*^9, 
   3.9481190448014183`*^9, {3.948120085556499*^9, 3.948120138894808*^9}, 
   3.9481203455486507`*^9, {3.948133265008512*^9, 3.948133279870926*^9}, 
   3.94814049529368*^9, 3.948215139249138*^9, {3.9482151766942263`*^9, 
   3.9482151997313557`*^9}, {3.948221280456666*^9, 3.948221292315724*^9}, {
   3.94946831390403*^9, 3.949468321643642*^9}, 3.949491118481989*^9, 
   3.950024869879113*^9},
 CellLabel->"Out[6]=",ExpressionUUID->"0d2b607f-65c0-493e-8faa-11ac5d24e576"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"gamma", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"rho", "/.", 
      RowBox[{"Solve", "[", 
       RowBox[{
        RowBox[{"T0", "==", "a"}], ",", "rho"}], "]"}]}], ")"}], "[", 
    RowBox[{"[", "4", "]"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.95002518090939*^9, 3.950025221415861*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"90bf63b9-2604-45a7-82cf-79af395ca535"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "1"}], "+", 
  FractionBox[
   SqrtBox[
    RowBox[{"1", "+", 
     SqrtBox[
      RowBox[{"1", "+", 
       RowBox[{"4", " ", "a"}]}]]}]], 
   SqrtBox["2"]]}]], "Output",
 CellChangeTimes->{{3.950025194547401*^9, 3.950025221638608*^9}},
 CellLabel->"Out[19]=",ExpressionUUID->"402a9642-9356-420c-853e-6187e717ed85"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{"gamma", ",", 
   RowBox[{"{", 
    RowBox[{"a", ",", 
     RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.950025197427898*^9, 3.950025201964099*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"6696682e-4ed1-4d6a-bee3-d6fa4de632af"],

Cell[BoxData[
 GraphicsBox[
  InterpretationBox[{
    TagBox[{{{}, {}, 
       TagBox[
        {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[2], 
         Opacity[1.], LineBox[CompressedData["
1:eJwVjns4lAkbxpVsDiUptcphHCKUdKLN8mgdkmgRm/2UU5r1tbG1JNUsOmz1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          "]]},
        Annotation[#, "Charting`Private`Tag#1"]& ]}, {}},
     {"WolframDynamicHighlight", <|
      "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
    DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
      Slot["HighlightElements"], 
      Slot["LayoutOptions"], 
      Slot["Meta"], 
      Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
          Annotation[{
            Directive[
             Opacity[1.], 
             RGBColor[0.368417, 0.506779, 0.709798], 
             AbsoluteThickness[2]], 
            Line[CompressedData["
1:eJwVjns4lAkbxpVsDiUptcphHCKUdKLN8mgdkmgRm/2UU5r1tbG1JNUsOmz1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             "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
       "HighlightElements" -> <|
         "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
        "LayoutOptions" -> <|
         "PlotRange" -> {{-1, 1}, {-0.29016189568321293`, 0.272019642339016}},
           "Frame" -> {{False, False}, {False, False}}, 
          "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
          "Axes" -> {True, True}, "AspectRatio" -> GoldenRatio^(-1), 
          "DefaultStyle" -> {
            Directive[
             Opacity[1.], 
             RGBColor[0.368417, 0.506779, 0.709798], 
             AbsoluteThickness[2]]}, 
          "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
              Identity[
               Part[#, 1]], 
              Identity[
               Part[#, 2]]}& ), 
            "ScalingFunctions" -> {{Identity, Identity}, {
              Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>,
         "Meta" -> <|
         "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
          Plot, "GroupHighlight" -> False|>|>]]& )[<|
      "HighlightElements" -> <|
        "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
       "LayoutOptions" -> <|
        "PlotRange" -> {{-1, 1}, {-0.29016189568321293`, 0.272019642339016}}, 
         "Frame" -> {{False, False}, {False, False}}, "AxesOrigin" -> {0, 0}, 
         "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
         "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
           Directive[
            Opacity[1.], 
            RGBColor[0.368417, 0.506779, 0.709798], 
            AbsoluteThickness[2]]}, 
         "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
             Identity[
              Part[#, 1]], 
             Identity[
              Part[#, 2]]}& ), 
           "ScalingFunctions" -> {{Identity, Identity}, {
             Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>, 
       "Meta" -> <|
        "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
         Plot, "GroupHighlight" -> False|>|>],
     ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
      4.503599627370496*^15, -4.503599627370496*^15}}]},
   Annotation[{{{{}, {}, 
       Annotation[{
         Directive[
          Opacity[1.], 
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[2]], 
         Line[CompressedData["
1:eJwVjns4lAkbxpVsDiUptcphHCKUdKLN8mgdkmgRm/2UU5r1tbG1JNUsOmz1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          "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
    "HighlightElements" -> <|
      "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
     "LayoutOptions" -> <|
      "PlotRange" -> {{-1, 1}, {-0.29016189568321293`, 0.272019642339016}}, 
       "Frame" -> {{False, False}, {False, False}}, "AxesOrigin" -> {0, 0}, 
       "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
       "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
         Directive[
          Opacity[1.], 
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[2]]}, 
       "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
           Identity[
            Part[#, 1]], 
           Identity[
            Part[#, 2]]}& ), 
         "ScalingFunctions" -> {{Identity, Identity}, {Identity, Identity}}|>,
        "Primitives" -> {}, "GCFlag" -> False|>, 
     "Meta" -> <|
      "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
       Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]],
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{-1, 1}, {-0.29016189568321293`, 0.272019642339016}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.9500252024378023`*^9, 3.950025223568882*^9}},
 CellLabel->"Out[20]=",ExpressionUUID->"37a820dd-b5a4-4c8f-ad8a-8ff065f5193e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"gfunc", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"a", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "/", "2"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"D", "[", 
           RowBox[{"T0", ",", " ", 
            RowBox[{"{", 
             RowBox[{"rho", ",", "2"}], "}"}]}], "]"}], "/.", 
          RowBox[{"rho", "->", "gamma"}]}], ")"}], " ", "*", "   ", 
        RowBox[{"D", "[", 
         RowBox[{"gamma", ",", " ", "a"}], "]"}]}], " ", "-", "  ", 
       RowBox[{"(", 
        RowBox[{"T1", "/.", 
         RowBox[{"rho", "->", "gamma"}]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{"T0", ",", " ", "rho"}], "]"}], "/.", 
       RowBox[{"rho", "->", "gamma"}]}], ")"}]}]}], " ", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"FunctionExpand", "[", 
  RowBox[{"Series", "[", 
   RowBox[{"gfunc", ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "0", ",", "4"}], "}"}]}], "]"}], "]"}]}], "Input",
 CellLabel->"In[21]:=",ExpressionUUID->"785f132b-b93f-4e61-9e60-d0a8c040a663"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"a", " ", 
    RowBox[{"(", 
     RowBox[{"4", "+", 
      RowBox[{"10", " ", 
       SqrtBox[
        RowBox[{"1", "+", 
         RowBox[{"4", " ", "a"}]}]]}], "+", 
      RowBox[{"2", " ", 
       SqrtBox["2"], " ", 
       SqrtBox[
        RowBox[{"1", "+", 
         SqrtBox[
          RowBox[{"1", "+", 
           RowBox[{"4", " ", "a"}]}]]}]]}], "+", 
      RowBox[{"7", " ", 
       SqrtBox[
        RowBox[{"2", "+", 
         RowBox[{"8", " ", "a"}]}]], " ", 
       SqrtBox[
        RowBox[{"1", "+", 
         SqrtBox[
          RowBox[{"1", "+", 
           RowBox[{"4", " ", "a"}]}]]}]]}], "+", 
      RowBox[{"8", " ", "EulerGamma"}], "+", 
      RowBox[{"32", " ", "a", " ", "EulerGamma"}], "+", 
      RowBox[{"8", " ", 
       SqrtBox[
        RowBox[{"1", "+", 
         RowBox[{"4", " ", "a"}]}]], " ", "EulerGamma"}], "+", 
      RowBox[{"8", " ", 
       SqrtBox[
        RowBox[{"2", "+", 
         RowBox[{"8", " ", "a"}]}]], " ", 
       SqrtBox[
        RowBox[{"1", "+", 
         SqrtBox[
          RowBox[{"1", "+", 
           RowBox[{"4", " ", "a"}]}]]}]], " ", "EulerGamma"}], "+", 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"4", " ", "a"}], "+", 
         SqrtBox[
          RowBox[{"1", "+", 
           RowBox[{"4", " ", "a"}]}]], "+", 
         RowBox[{
          SqrtBox[
           RowBox[{"2", "+", 
            RowBox[{"8", " ", "a"}]}]], " ", 
          SqrtBox[
           RowBox[{"1", "+", 
            SqrtBox[
             RowBox[{"1", "+", 
              RowBox[{"4", " ", "a"}]}]]}]]}]}], ")"}], " ", 
       RowBox[{"PolyGamma", "[", 
        RowBox[{"0", ",", 
         FractionBox[
          SqrtBox[
           RowBox[{"1", "+", 
            SqrtBox[
             RowBox[{"1", "+", 
              RowBox[{"4", " ", "a"}]}]]}]], 
          SqrtBox["2"]]}], "]"}]}], "+", 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"4", " ", "a"}], "+", 
         SqrtBox[
          RowBox[{"1", "+", 
           RowBox[{"4", " ", "a"}]}]], "+", 
         RowBox[{
          SqrtBox[
           RowBox[{"2", "+", 
            RowBox[{"8", " ", "a"}]}]], " ", 
          SqrtBox[
           RowBox[{"1", "+", 
            SqrtBox[
             RowBox[{"1", "+", 
              RowBox[{"4", " ", "a"}]}]]}]]}]}], ")"}], " ", 
       RowBox[{"PolyGamma", "[", 
        RowBox[{"0", ",", 
         RowBox[{"2", "-", 
          FractionBox[
           SqrtBox[
            RowBox[{"1", "+", 
             SqrtBox[
              RowBox[{"1", "+", 
               RowBox[{"4", " ", "a"}]}]]}]], 
           SqrtBox["2"]]}]}], "]"}]}]}], ")"}]}], ")"}], "/", 
  RowBox[{"(", 
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"4", " ", "a"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SqrtBox[
       RowBox[{"1", "+", 
        RowBox[{"4", " ", "a"}]}]]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"2", "+", 
      RowBox[{
       SqrtBox["2"], " ", 
       SqrtBox[
        RowBox[{"1", "+", 
         SqrtBox[
          RowBox[{"1", "+", 
           RowBox[{"4", " ", "a"}]}]]}]]}]}], ")"}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.950024899298603*^9, 3.9500252264725246`*^9},
 CellLabel->"Out[21]=",ExpressionUUID->"a6f86469-f510-4092-8dcc-43509caf7bd4"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"2", " ", "a"}], "-", 
   FractionBox[
    RowBox[{"111", " ", 
     SuperscriptBox["a", "2"]}], "16"], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      FractionBox["823", "32"], "-", 
      FractionBox[
       RowBox[{"Zeta", "[", "3", "]"}], "2"]}], ")"}], " ", 
    SuperscriptBox["a", "3"]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["25059", "256"]}], "+", 
      FractionBox[
       RowBox[{"5", " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "2"]}], ")"}], " ", 
    SuperscriptBox["a", "4"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "a", "]"}], "5"],
    SeriesData[$CellContext`a, 0, {}, 1, 5, 1],
    Editable->False]}],
  SeriesData[$CellContext`a, 0, {2, 
    Rational[-111, 16], Rational[823, 32] + Rational[-1, 2] Zeta[3], 
    Rational[-25059, 256] + Rational[5, 2] Zeta[3]}, 1, 5, 1],
  Editable->False]], "Output",
 CellChangeTimes->{3.950024899298603*^9, 3.9500252264976673`*^9},
 CellLabel->"Out[22]=",ExpressionUUID->"dc8f9dbb-9850-46d1-a8b1-695d3936f749"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Lngamma0", "=", 
   RowBox[{"FunctionExpand", "[", " ", 
    RowBox[{"Integrate", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "gfunc"}], "/", "a"}], ",", "a"}], "]"}], " ", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Lngamma0", "=", 
  RowBox[{"Simplify", "[", " ", 
   RowBox[{"Lngamma0", "-", " ", 
    RowBox[{"Limit", "[", 
     RowBox[{"Lngamma0", ",", 
      RowBox[{"a", "->", "0"}]}], "]"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"gamma0", "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{"Exp", "[", "Lngamma0", "]"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.95002493712422*^9, 3.950024941362583*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"d63647b4-8e65-4b0c-90a8-cd49d8afa688"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "4"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"16", " ", "EulerGamma"}], "-", 
    RowBox[{"8", " ", 
     SqrtBox["2"], " ", 
     SqrtBox[
      RowBox[{"1", "+", 
       SqrtBox[
        RowBox[{"1", "+", 
         RowBox[{"4", " ", "a"}]}]]}]], " ", "EulerGamma"}], "-", 
    RowBox[{"4", " ", 
     RowBox[{"ArcTanh", "[", 
      FractionBox[
       SqrtBox[
        RowBox[{"1", "+", 
         SqrtBox[
          RowBox[{"1", "+", 
           RowBox[{"4", " ", "a"}]}]]}]], 
       SqrtBox["2"]], "]"}]}], "+", 
    RowBox[{"Log", "[", "2", "]"}], "+", 
    RowBox[{"Log", "[", "256", "]"}], "-", 
    RowBox[{"Log", "[", 
     RowBox[{"1", "+", 
      RowBox[{"4", " ", "a"}]}], "]"}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "-", 
       SqrtBox[
        RowBox[{"1", "+", 
         RowBox[{"4", " ", "a"}]}]]}], "]"}]}], "-", 
    RowBox[{"3", " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", 
       SqrtBox[
        RowBox[{"1", "+", 
         RowBox[{"4", " ", "a"}]}]]}], "]"}]}], "-", 
    RowBox[{"8", " ", 
     RowBox[{"LogGamma", "[", 
      FractionBox[
       SqrtBox[
        RowBox[{"1", "+", 
         SqrtBox[
          RowBox[{"1", "+", 
           RowBox[{"4", " ", "a"}]}]]}]], 
       SqrtBox["2"]], "]"}]}], "+", 
    RowBox[{"8", " ", 
     RowBox[{"LogGamma", "[", 
      RowBox[{"2", "-", 
       FractionBox[
        SqrtBox[
         RowBox[{"1", "+", 
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{"4", " ", "a"}]}]]}]], 
        SqrtBox["2"]]}], "]"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.950024909848029*^9, 3.950025239487926*^9},
 CellLabel->"Out[24]=",ExpressionUUID->"33009a99-94b4-4d6c-b4ae-87ecbda2ce90"],

Cell[BoxData[
 FractionBox[
  RowBox[{"4", " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"4", " ", "EulerGamma"}], "-", 
     RowBox[{"2", " ", 
      SqrtBox["2"], " ", 
      SqrtBox[
       RowBox[{"1", "+", 
        SqrtBox[
         RowBox[{"1", "+", 
          RowBox[{"4", " ", "a"}]}]]}]], " ", "EulerGamma"}], "-", 
     RowBox[{"ArcTanh", "[", 
      FractionBox[
       SqrtBox[
        RowBox[{"1", "+", 
         SqrtBox[
          RowBox[{"1", "+", 
           RowBox[{"4", " ", "a"}]}]]}]], 
       SqrtBox["2"]], "]"}]}]], " ", 
   SuperscriptBox[
    RowBox[{"Gamma", "[", 
     RowBox[{"2", "-", 
      FractionBox[
       SqrtBox[
        RowBox[{"1", "+", 
         SqrtBox[
          RowBox[{"1", "+", 
           RowBox[{"4", " ", "a"}]}]]}]], 
       SqrtBox["2"]]}], "]"}], "2"]}], 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      FractionBox["1", "2"], "+", 
      RowBox[{"2", " ", "a"}]}], ")"}], 
    RowBox[{"1", "/", "4"}]], " ", 
   SqrtBox[
    RowBox[{"1", "-", 
     SqrtBox[
      RowBox[{"1", "+", 
       RowBox[{"4", " ", "a"}]}]]}]], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SqrtBox[
       RowBox[{"1", "+", 
        RowBox[{"4", " ", "a"}]}]]}], ")"}], 
    RowBox[{"3", "/", "4"}]], " ", 
   SuperscriptBox[
    RowBox[{"Gamma", "[", 
     FractionBox[
      SqrtBox[
       RowBox[{"1", "+", 
        SqrtBox[
         RowBox[{"1", "+", 
          RowBox[{"4", " ", "a"}]}]]}]], 
      SqrtBox["2"]], "]"}], "2"]}]]], "Output",
 CellChangeTimes->{3.950024909848029*^9, 3.950025240784457*^9},
 CellLabel->"Out[25]=",ExpressionUUID->"03c48101-7c02-440d-8f9e-8c86e09c2121"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "The", " ", "transcendental", " ", "functions", " ", "produce", " ", 
     "all", " ", "sorts", " ", "of", " ", "imaginary", " ", "terms", " ", 
     "if", " ", "their", " ", "argument", " ", "is", " ", "not", " ", 
     "further", " ", 
     RowBox[{"specified", ".", " ", "What"}], " ", "we", " ", "really", " ", 
     "want", " ", "is", " ", "real", " ", "arguments", " ", "close", " ", 
     "to", " ", "zero"}], ",", " ", 
    RowBox[{
     RowBox[{"where", " ", "alpha", " ", "is", " ", 
      RowBox[{"negative", ".", " ", "It"}], " ", "turns", " ", "out", " ", 
      "that", " ", "specifying", " ", "a"}], "<", 
     RowBox[{
     "0", " ", "gets", " ", "rid", " ", "of", " ", "all", " ", "superflous", " ", 
      RowBox[{"terms", ".", " ", "Alternatively"}]}]}], ",", " ", 
    RowBox[{"just", " ", "extract", " ", "the", " ", "real", " ", "part"}], ",",
     " ", 
    RowBox[{
    "since", " ", "all", " ", "our", " ", "functions", " ", "and", " ", 
     "series", " ", "coefficients", " ", "are", " ", "manifestly", " ", 
     RowBox[{"real", "."}]}]}], "  ", "*)"}], 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{"FunctionExpand", "[", 
     RowBox[{"Series", "[", 
      RowBox[{"gamma0", ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "0", ",", "4"}], "}"}]}], "]"}], "]"}], ",", " ", 
    RowBox[{"Assumptions", "->", 
     RowBox[{"{", 
      RowBox[{"a", "<", "0"}], "}"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.950025375816423*^9, 3.950025423192727*^9}, {
  3.950025526168363*^9, 3.95002567206215*^9}, {3.955182985645093*^9, 
  3.955182986370193*^9}},ExpressionUUID->"c406cea4-234c-4b3c-b263-\
3c7cceb72bad"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"-", "1"}], ")"}], 
   RowBox[{
    RowBox[{"Ceiling", "[", 
     FractionBox[
      RowBox[{"Arg", "[", 
       RowBox[{
        RowBox[{"-", "2"}], "+", 
        RowBox[{
         SqrtBox["2"], " ", 
         SqrtBox[
          RowBox[{"1", "+", 
           SqrtBox[
            RowBox[{"1", "+", 
             RowBox[{"4", " ", "a"}]}]]}]]}]}], "]"}], 
      RowBox[{"2", " ", "\[Pi]"}]], "]"}], "+", 
    RowBox[{"Floor", "[", 
     FractionBox[
      RowBox[{"Arg", "[", 
       RowBox[{
        RowBox[{"-", "2"}], "-", "a", "+", 
        RowBox[{
         SqrtBox["2"], " ", 
         SqrtBox[
          RowBox[{"1", "+", 
           SqrtBox[
            RowBox[{"1", "+", 
             RowBox[{"4", " ", "a"}]}]]}]]}]}], "]"}], 
      RowBox[{"2", " ", "\[Pi]"}]], "]"}]}]], " ", 
  RowBox[{"(", 
   InterpretationBox[
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"2", " ", "a"}], "-", 
     FractionBox[
      RowBox[{"175", " ", 
       SuperscriptBox["a", "2"]}], "32"], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        FractionBox["539", "32"], "-", 
        FractionBox[
         RowBox[{"Zeta", "[", "3", "]"}], "6"]}], ")"}], " ", 
      SuperscriptBox["a", "3"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["113127", "2048"]}], "+", 
        FractionBox[
         RowBox[{"23", " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}], "24"]}], ")"}], " ", 
      SuperscriptBox["a", "4"]}], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "a", "]"}], 
       RowBox[{"11", "/", "2"}]],
      SeriesData[$CellContext`a, 0, {}, 0, 11, 2],
      Editable->False]}],
    SeriesData[$CellContext`a, 0, {-1, 0, 2, 0, 
      Rational[-175, 32], 0, Rational[539, 32] + Rational[-1, 6] Zeta[3], 0, 
      Rational[-113127, 2048] + Rational[23, 24] Zeta[3]}, 0, 11, 2],
    Editable->False], ")"}]}]], "Output",
 CellChangeTimes->{
  3.9500251618030243`*^9, {3.95002537022019*^9, 3.950025424515194*^9}, 
   3.950025526460788*^9, 3.950025626749639*^9},
 CellLabel->"Out[43]=",ExpressionUUID->"36cc4105-c1ce-407b-badd-5b9c925b81eb"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"delta", "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{"Lngamma0", "/", "gamma"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"FunctionExpand", "[", 
    RowBox[{"Series", "[", 
     RowBox[{"delta", ",", 
      RowBox[{"{", 
       RowBox[{"a", ",", "0", ",", "3"}], "}"}]}], "]"}], "]"}], ",", " ", 
   RowBox[{"Assumptions", "->", 
    RowBox[{"a", "<", "0"}]}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.95002546559925*^9, 3.950025521397869*^9}, 
   3.950025634433054*^9},
 CellLabel->"In[44]:=",ExpressionUUID->"8b569c2a-c290-403f-8235-205b6f40fe8b"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"4", "-", 
    RowBox[{"2", " ", 
     SqrtBox["2"], " ", 
     SqrtBox[
      RowBox[{"1", "+", 
       SqrtBox[
        RowBox[{"1", "+", 
         RowBox[{"4", " ", "a"}]}]]}]]}]}]], 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"8", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", 
       RowBox[{
        SqrtBox["2"], " ", 
        SqrtBox[
         RowBox[{"1", "+", 
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{"4", " ", "a"}]}]]}]]}]}], ")"}], " ", "EulerGamma"}], "+", 
    RowBox[{"4", " ", 
     RowBox[{"ArcTanh", "[", 
      FractionBox[
       SqrtBox[
        RowBox[{"1", "+", 
         SqrtBox[
          RowBox[{"1", "+", 
           RowBox[{"4", " ", "a"}]}]]}]], 
       SqrtBox["2"]], "]"}]}], "+", 
    RowBox[{"Log", "[", 
     RowBox[{
      FractionBox["1", "512"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"4", " ", "a"}]}], ")"}]}], "]"}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "-", 
       SqrtBox[
        RowBox[{"1", "+", 
         RowBox[{"4", " ", "a"}]}]]}], "]"}]}], "+", 
    RowBox[{"3", " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", 
       SqrtBox[
        RowBox[{"1", "+", 
         RowBox[{"4", " ", "a"}]}]]}], "]"}]}], "+", 
    RowBox[{"8", " ", 
     RowBox[{"LogGamma", "[", 
      FractionBox[
       SqrtBox[
        RowBox[{"1", "+", 
         SqrtBox[
          RowBox[{"1", "+", 
           RowBox[{"4", " ", "a"}]}]]}]], 
       SqrtBox["2"]], "]"}]}], "-", 
    RowBox[{"8", " ", 
     RowBox[{"LogGamma", "[", 
      RowBox[{"2", "-", 
       FractionBox[
        SqrtBox[
         RowBox[{"1", "+", 
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{"4", " ", "a"}]}]]}]], 
        SqrtBox["2"]]}], "]"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.950025476026002*^9, 3.950025521638093*^9}, 
   3.950025634668439*^9},
 CellLabel->"Out[44]=",ExpressionUUID->"f648cd9b-0df3-420e-8940-cd69b07f59e1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   InterpretationBox[
    RowBox[{
     FractionBox[
      RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "a"], "+", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "4"}], "+", 
       FractionBox[
        RowBox[{"5", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "2"]}], ")"}], "+", 
     RowBox[{
      FractionBox["1", "16"], " ", 
      RowBox[{"(", 
       RowBox[{"31", "-", 
        RowBox[{"34", " ", "\[ImaginaryI]", " ", "\[Pi]"}]}], ")"}], " ", 
      "a"}], "+", 
     RowBox[{
      FractionBox["1", "192"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "811"}], "+", 
        RowBox[{"804", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "+", 
        RowBox[{"64", " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}], " ", 
      SuperscriptBox["a", "2"]}], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "a", "]"}], "3"],
      SeriesData[$CellContext`a, 0, {}, -1, 3, 1],
      Editable->False]}],
    SeriesData[$CellContext`a, 0, {Complex[0, 2] Pi, -4 + Complex[0, 
         Rational[5, 2]] Pi, Rational[1, 16] (31 + Complex[0, -34] Pi), 
      Rational[1, 192] (-811 + Complex[0, 804] Pi + 64 Zeta[3])}, -1, 3, 1],
    Editable->False], ")"}], "+", 
  RowBox[{
   RowBox[{"Ceiling", "[", 
    FractionBox[
     RowBox[{"Arg", "[", 
      RowBox[{
       RowBox[{"-", "2"}], "+", 
       RowBox[{
        SqrtBox["2"], " ", 
        SqrtBox[
         RowBox[{"1", "+", 
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{"4", " ", "a"}]}]]}]]}]}], "]"}], 
     RowBox[{"2", " ", "\[Pi]"}]], "]"}], " ", 
   RowBox[{"(", 
    InterpretationBox[
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "a"]}], "-", 
      FractionBox[
       RowBox[{"5", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "2"], "+", 
      FractionBox[
       RowBox[{"17", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "a"}], "8"], "-", 
      RowBox[{
       FractionBox["67", "16"], " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
       SuperscriptBox["a", "2"]}], "+", 
      RowBox[{
       FractionBox["1333", "128"], " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
       SuperscriptBox["a", "3"]}], "+", 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "a", "]"}], "4"],
       SeriesData[$CellContext`a, 0, {}, -1, 4, 1],
       Editable->False]}],
     SeriesData[$CellContext`a, 0, {Complex[0, -2] Pi, Complex[0, 
         Rational[-5, 2]] Pi, Complex[0, 
         Rational[17, 8]] Pi, Complex[0, 
         Rational[-67, 16]] Pi, Complex[0, 
         Rational[1333, 128]] Pi}, -1, 4, 1],
     Editable->False], ")"}]}], "+", 
  RowBox[{
   RowBox[{"Floor", "[", 
    FractionBox[
     RowBox[{"Arg", "[", 
      RowBox[{
       RowBox[{"-", "2"}], "-", "a", "+", 
       RowBox[{
        SqrtBox["2"], " ", 
        SqrtBox[
         RowBox[{"1", "+", 
          SqrtBox[
           RowBox[{"1", "+", 
            RowBox[{"4", " ", "a"}]}]]}]]}]}], "]"}], 
     RowBox[{"2", " ", "\[Pi]"}]], "]"}], " ", 
   RowBox[{"(", 
    InterpretationBox[
     RowBox[{
      FractionBox[
       RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "a"], "+", 
      FractionBox[
       RowBox[{"5", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "2"], "-", 
      RowBox[{
       FractionBox["17", "8"], " ", "\[ImaginaryI]", " ", "\[Pi]", " ", "a"}],
       "+", 
      RowBox[{
       FractionBox["67", "16"], " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
       SuperscriptBox["a", "2"]}], "-", 
      RowBox[{
       FractionBox["1333", "128"], " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
       SuperscriptBox["a", "3"]}], "+", 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", "a", "]"}], "4"],
       SeriesData[$CellContext`a, 0, {}, -1, 4, 1],
       Editable->False]}],
     SeriesData[$CellContext`a, 0, {Complex[0, 2] Pi, Complex[0, 
         Rational[5, 2]] Pi, Complex[0, 
         Rational[-17, 8]] Pi, Complex[0, 
         Rational[67, 16]] Pi, Complex[0, 
         Rational[-1333, 128]] Pi}, -1, 4, 1],
     Editable->False], ")"}]}]}]], "Output",
 CellChangeTimes->{{3.950025476026002*^9, 3.950025521638093*^9}, 
   3.9500256347150173`*^9},
 CellLabel->"Out[45]=",ExpressionUUID->"b88e2ed0-6776-4151-86c8-b771b7a4d22d"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1438.5, 758.25},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
TaggingRules->{"TryRealOnly" -> False},
Magnification:>0.9 Inherited,
FrontEndVersion->"14.2 for Linux x86 (64-bit) (March 16, 2025)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"b497b00e-c0f3-4f4e-874e-26f703472c5c"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 779, 16, 148, "Text",ExpressionUUID->"a2ab88ce-dbe0-4f00-bcc5-7d66eb98e5c3"],
Cell[CellGroupData[{
Cell[1362, 40, 209, 4, 47, "Subtitle",ExpressionUUID->"522b8411-fd69-4093-8f6e-e254a9e4cfb1"],
Cell[1574, 46, 2045, 43, 28, "Input",ExpressionUUID->"2407e7f1-1a98-4ea9-99e4-c48617bae534"],
Cell[CellGroupData[{
Cell[3644, 93, 605, 13, 47, "Input",ExpressionUUID->"9cce0be2-a0aa-4328-a3db-c413abffe5f4"],
Cell[4252, 108, 684, 18, 64, "Output",ExpressionUUID->"c909314f-eaee-4ddc-9bde-f92b8f4df34b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[4973, 131, 1456, 37, 89, "Input",ExpressionUUID->"599166f6-9536-43b7-b6cc-942e6fbcfbf6"],
Cell[6432, 170, 386, 9, 32, "Output",ExpressionUUID->"0026e43b-18c6-4b21-bcec-3f97aef9fa1a"],
Cell[6821, 181, 552, 14, 31, "Output",ExpressionUUID->"9dc1d83f-b0e2-4433-abd7-695d43afd738"],
Cell[7376, 197, 468, 11, 31, "Output",ExpressionUUID->"d93f0a25-5f18-4a75-bdea-029315c108ef"]
}, Open  ]],
Cell[CellGroupData[{
Cell[7881, 213, 714, 19, 68, "Input",ExpressionUUID->"5249a27e-1cf3-498e-bbed-ba3fc1cacb51"],
Cell[8598, 234, 633, 22, 56, "Output",ExpressionUUID->"24553363-ccc2-4e24-a488-54b4dc2d3e08"],
Cell[9234, 258, 19599, 374, 215, "Output",ExpressionUUID->"6051d05c-e505-4a27-8f42-e0dd825fc339"]
}, Open  ]],
Cell[28848, 635, 322, 7, 26, "Input",ExpressionUUID->"87d30663-69ec-4621-bcbd-a14b01ab9f52"],
Cell[CellGroupData[{
Cell[29195, 646, 567, 16, 49, "Input",ExpressionUUID->"2627c964-9dd5-4eb8-8c73-89770c94253e"],
Cell[29765, 664, 379, 12, 56, "Output",ExpressionUUID->"57467e23-a439-4983-9096-bb8f5d9db204"],
Cell[30147, 678, 12432, 247, 215, "Output",ExpressionUUID->"f6975b1e-4357-4dd4-9041-c687b54be7e6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[42616, 930, 816, 21, 68, "Input",ExpressionUUID->"1ebcd109-f247-43cc-9c0d-a826353952ba"],
Cell[43435, 953, 805, 23, 38, "Output",ExpressionUUID->"74d8a50d-f3a7-4da7-9e8b-ddfdb0882206"],
Cell[44243, 978, 428, 12, 32, "Output",ExpressionUUID->"ed1ec2f1-b399-4528-8250-07ec8dffe5bd"]
}, Open  ]],
Cell[CellGroupData[{
Cell[44708, 995, 828, 22, 89, "Input",ExpressionUUID->"81b8af8c-f806-4498-8dcd-740ce53e498f"],
Cell[45539, 1019, 290, 7, 30, "Output",ExpressionUUID->"b64026bc-a369-43dd-acfc-3c77439c4077"],
Cell[45832, 1028, 242, 5, 30, "Output",ExpressionUUID->"c15ccc00-f602-416e-a5ed-c6e3ceb9b704"],
Cell[46077, 1035, 326, 9, 59, "Output",ExpressionUUID->"51904d50-f6d7-44f8-ae85-31f473f1cc45"]
}, Open  ]],
Cell[CellGroupData[{
Cell[46440, 1049, 1544, 41, 68, "Input",ExpressionUUID->"c38fdf37-a50b-49df-97d0-037c2e2a396b"],
Cell[47987, 1092, 1128, 35, 78, "Output",ExpressionUUID->"16376861-77ef-4272-b6b4-622475b883fc"],
Cell[49118, 1129, 1051, 32, 38, "Output",ExpressionUUID->"de375f99-bb82-4230-81e6-0372350c8ab4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[50206, 1166, 860, 24, 49, "Input",ExpressionUUID->"bdd5829c-550a-44f8-bf85-9e9ea3029cd5"],
Cell[51069, 1192, 1072, 35, 59, "Output",ExpressionUUID->"446911c8-0e5b-4b7e-a383-31e149f832e3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[52178, 1232, 328, 7, 28, "Input",ExpressionUUID->"f8fcb084-c6c0-4ddc-b646-3dda0e0e4cb6"],
Cell[52509, 1241, 1045, 34, 88, "Output",ExpressionUUID->"39fdca7f-5ecb-426e-9795-48f7c960e9c9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[53591, 1280, 1072, 26, 110, "Input",ExpressionUUID->"26adca9d-ce98-46c1-aeda-9e09b3ea750c"],
Cell[54666, 1308, 429, 12, 56, "Output",ExpressionUUID->"cf74116d-40a8-4d28-8fa2-ce9286851a36"],
Cell[55098, 1322, 434, 12, 56, "Output",ExpressionUUID->"1ad8fc59-61c8-4218-ad6f-9cee643e8d27"],
Cell[55535, 1336, 362, 9, 36, "Output",ExpressionUUID->"9c543516-0ade-41c4-8874-f941ecf1cf8f"],
Cell[55900, 1347, 395, 10, 38, "Output",ExpressionUUID->"a7af9715-42e4-488a-9579-c68510021e89"]
}, Open  ]],
Cell[CellGroupData[{
Cell[56332, 1362, 697, 20, 28, "Input",ExpressionUUID->"a0c7d281-cde9-4a96-9fb7-e23983a30d86"],
Cell[57032, 1384, 230, 4, 30, "Output",ExpressionUUID->"858c6293-568a-4442-83af-bc89a58d87d8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[57299, 1393, 438, 10, 28, "Input",ExpressionUUID->"5172f27f-b13e-4429-b147-922d3d7b5e75"],
Cell[57740, 1405, 1214, 35, 62, "Output",ExpressionUUID->"d6c2de39-a1af-48c9-90ec-1be7ead33f64"]
}, Open  ]],
Cell[CellGroupData[{
Cell[58991, 1445, 3249, 98, 70, "Input",ExpressionUUID->"e43b5fe2-b22e-4a91-90be-1b21dcb697dc"],
Cell[62243, 1545, 1193, 35, 62, "Output",ExpressionUUID->"497182e5-a461-49cc-8db8-4d6b9b9e6eb0"],
Cell[63439, 1582, 280, 5, 30, "Output",ExpressionUUID->"0dee3226-90b8-4f34-bda9-b4968cdf4ae3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[63756, 1592, 1035, 28, 28, "Input",ExpressionUUID->"2e12d309-b52c-4c4f-95eb-7270d935dde8"],
Cell[64794, 1622, 1117, 34, 62, "Output",ExpressionUUID->"5cb2e39b-7219-4662-a713-604c1b50d000"]
}, Open  ]],
Cell[CellGroupData[{
Cell[65948, 1661, 637, 17, 68, "Input",ExpressionUUID->"63e5b217-0ba6-4e4d-8240-742d281fdf8b"],
Cell[66588, 1680, 1200, 40, 60, "Output",ExpressionUUID->"1ec4d633-577d-4c57-b52e-7ccb3c3817b4"],
Cell[67791, 1722, 1185, 36, 58, "Output",ExpressionUUID->"ca40e11e-5f24-47ff-b6b5-514b5decc33d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[69013, 1763, 1117, 30, 28, "Input",ExpressionUUID->"acf7bd75-c0ed-4e0f-8d97-ad8e1af7b674"],
Cell[70133, 1795, 1069, 33, 92, "Output",ExpressionUUID->"093093b5-34ef-4d7a-b814-d86784f685ca"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[71251, 1834, 212, 4, 47, "Subtitle",ExpressionUUID->"0117c595-d72b-459a-b8a7-514368442c5c"],
Cell[71466, 1840, 618, 12, 26, "Input",ExpressionUUID->"7c0388f9-e2ab-44a2-851b-0057af169dc4"],
Cell[CellGroupData[{
Cell[72109, 1856, 1505, 38, 89, "Input",ExpressionUUID->"a2425a1f-b028-4cf3-9c5a-d9dba6286f6d"],
Cell[73617, 1896, 541, 13, 32, "Output",ExpressionUUID->"1c782012-b7f4-4744-b0bd-fbdf1d1736a4"],
Cell[74161, 1911, 596, 14, 31, "Output",ExpressionUUID->"92578ed3-958c-4c46-af8d-4951691a47a0"],
Cell[74760, 1927, 509, 11, 31, "Output",ExpressionUUID->"295ea7ac-dc5f-4e1f-8b7f-6be5d2c9120e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[75306, 1943, 714, 19, 68, "Input",ExpressionUUID->"4fefbce3-ddb8-4f65-aea7-2159e3417737"],
Cell[76023, 1964, 1211, 45, 56, "Output",ExpressionUUID->"772fd4da-da63-41f4-89b8-f617d2bd6058"],
Cell[77237, 2011, 41390, 758, 215, "Output",ExpressionUUID->"e6608080-56e6-4eee-b70b-fed635467eba"]
}, Open  ]],
Cell[118642, 2772, 322, 7, 26, "Input",ExpressionUUID->"d167a51d-3277-4861-a4bf-9a36cfef3ce8"],
Cell[CellGroupData[{
Cell[118989, 2783, 787, 21, 70, "Input",ExpressionUUID->"cb79772c-b763-4ad8-a87c-76b7cb394d99"],
Cell[119779, 2806, 471, 14, 56, "Output",ExpressionUUID->"38509ca1-6ba4-409d-b9c7-2d96b79817d0"],
Cell[120253, 2822, 13927, 272, 216, "Output",ExpressionUUID->"1d66ed2d-d798-4c87-9b84-30d455a6460d"],
Cell[134183, 3096, 1151, 35, 62, "Output",ExpressionUUID->"c640d91d-d8d8-4b11-ba9e-595918e8a0eb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[135371, 3136, 1046, 27, 89, "Input",ExpressionUUID->"883b7a9a-348d-4bfa-ad9e-7c6fd6baa195"],
Cell[136420, 3165, 443, 11, 37, "Output",ExpressionUUID->"800563fb-d173-439b-a348-0af708cfc954"],
Cell[136866, 3178, 381, 9, 37, "Output",ExpressionUUID->"389ba610-ce8c-4218-9e7e-a9bbac408e78"],
Cell[137250, 3189, 471, 14, 64, "Output",ExpressionUUID->"c8cadd84-535d-4bdf-80ef-deae4da3232e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[137758, 3208, 1544, 41, 68, "Input",ExpressionUUID->"7655ffbd-4740-40fc-9590-10a7dd7020df"],
Cell[139305, 3251, 2223, 76, 119, "Output",ExpressionUUID->"29fd44a0-d6fb-44d2-8c25-892a7517a068"],
Cell[141531, 3329, 1296, 38, 62, "Output",ExpressionUUID->"6a355ae2-c387-4862-a176-b7474ef96ed3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[142864, 3372, 349, 8, 28, "Input",ExpressionUUID->"e97afe7b-561c-45f8-8728-a92db0180dc5"],
Cell[143216, 3382, 1724, 59, 65, "Output",ExpressionUUID->"359c808f-8425-454f-af36-25505438a97d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[144977, 3446, 933, 23, 68, "Input",ExpressionUUID->"f74eaf9c-e0a3-47b9-b243-0fa78187b461"],
Cell[145913, 3471, 419, 10, 41, "Output",ExpressionUUID->"d1c94ca1-8e15-406c-8305-da28a8abeafe"],
Cell[146335, 3483, 404, 9, 36, "Output",ExpressionUUID->"3819a1e6-651f-4986-b0d7-a91fefc937c5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[146776, 3497, 1335, 38, 28, "Input",ExpressionUUID->"6fbf2af8-2ecc-4b55-9b9c-b7574f75ae7e"],
Cell[148114, 3537, 1268, 38, 62, "Output",ExpressionUUID->"3847bc93-26d8-4fd7-9bb4-11b59c550d81"]
}, Open  ]],
Cell[CellGroupData[{
Cell[149419, 3580, 965, 26, 70, "Input",ExpressionUUID->"74f433bb-3b92-4951-a20d-df6ae1b5b4ac"],
Cell[150387, 3608, 1896, 63, 58, "Output",ExpressionUUID->"6782e066-11fa-43b2-99d6-b3deb05644ba"],
Cell[152286, 3673, 1616, 56, 99, "Output",ExpressionUUID->"d48e0695-74f7-4242-b37d-6b53bd5c4004"]
}, Open  ]],
Cell[CellGroupData[{
Cell[153939, 3734, 1180, 27, 110, "Input",ExpressionUUID->"5988e4fe-a394-45f5-829b-5761833cff21"],
Cell[155122, 3763, 568, 15, 56, "Output",ExpressionUUID->"33617c64-898c-4590-a3c0-df4d2afb0543"],
Cell[155693, 3780, 573, 15, 56, "Output",ExpressionUUID->"28d9dfb6-85ad-4757-ad4c-39162958e870"],
Cell[156269, 3797, 573, 15, 56, "Output",ExpressionUUID->"1eeeab3b-2c58-4531-a364-6f30ef066bab"],
Cell[156845, 3814, 530, 13, 44, "Output",ExpressionUUID->"641ec416-4dcf-4c54-9d22-854ab5e73d46"]
}, Open  ]],
Cell[CellGroupData[{
Cell[157412, 3832, 1283, 36, 28, "Input",ExpressionUUID->"2bdb8665-692c-4c34-84cb-6fb9700931e2"],
Cell[158698, 3870, 281, 5, 30, "Output",ExpressionUUID->"bde61537-4df6-47f4-93cb-ebb62a6d3817"]
}, Open  ]],
Cell[CellGroupData[{
Cell[159016, 3880, 412, 9, 28, "Input",ExpressionUUID->"0f896289-2713-4125-97f0-0174b24c185f"],
Cell[159431, 3891, 1339, 38, 62, "Output",ExpressionUUID->"77fefaf5-ba8b-4284-af37-9dd07fa0e3bb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[160807, 3934, 1162, 31, 28, "Input",ExpressionUUID->"988f151a-504e-4bb2-9409-f58dcd6e06fd"],
Cell[161972, 3967, 1265, 37, 62, "Output",ExpressionUUID->"38fe8bba-73fb-4801-ba88-e97fbdca2187"]
}, Open  ]],
Cell[CellGroupData[{
Cell[163274, 4009, 637, 17, 68, "Input",ExpressionUUID->"4d2f2ea2-f9b5-415e-bf4d-35fc3eac1cde"],
Cell[163914, 4028, 1854, 62, 77, "Output",ExpressionUUID->"31a67dec-7216-44a9-97cd-54941845d855"],
Cell[165771, 4092, 1237, 36, 58, "Output",ExpressionUUID->"28742b91-c1f8-4d8d-974c-a79cdf4b6dab"]
}, Open  ]],
Cell[CellGroupData[{
Cell[167045, 4133, 1675, 42, 47, "Input",ExpressionUUID->"b5c474db-5dfc-47ec-ac4d-a5d5f986d10a"],
Cell[168723, 4177, 1802, 51, 58, "Output",ExpressionUUID->"822d3c07-91e8-405f-a983-9e30e5401d9e"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[170574, 4234, 160, 3, 47, "Subtitle",ExpressionUUID->"23c84e61-bd2f-4303-aeba-a7e9208d16ac"],
Cell[170737, 4239, 775, 19, 28, "Input",ExpressionUUID->"aaf5c17d-a1fc-4b10-b68f-e2611d83b858"],
Cell[CellGroupData[{
Cell[171537, 4262, 2221, 59, 91, "Input",ExpressionUUID->"7d975296-1135-4f0c-ae47-e99c10f2cec3"],
Cell[173761, 4323, 390, 11, 32, "Output",ExpressionUUID->"653728f5-37dc-40c8-bb83-7cf290b4fb7c"],
Cell[174154, 4336, 427, 11, 31, "Output",ExpressionUUID->"b47a6927-be7a-4791-8c38-ccee006e11ff"]
}, Open  ]],
Cell[CellGroupData[{
Cell[174618, 4352, 1577, 39, 89, "Input",ExpressionUUID->"cad1f9cc-f9a6-41c4-9f68-8d8036b549fa"],
Cell[176198, 4393, 587, 15, 32, "Output",ExpressionUUID->"f6fe2706-42bf-4f5b-b0d3-5c9513e65a95"],
Cell[176788, 4410, 624, 15, 31, "Output",ExpressionUUID->"fe573600-d0b3-40ff-a739-de4ccaf14e49"],
Cell[177415, 4427, 544, 12, 31, "Output",ExpressionUUID->"646c557c-8081-4e3d-9199-0bb29ae3adbe"]
}, Open  ]],
Cell[CellGroupData[{
Cell[177996, 4444, 714, 19, 68, "Input",ExpressionUUID->"6db23aea-7793-4f90-b492-3101abae2128"],
Cell[178713, 4465, 1238, 46, 56, "Output",ExpressionUUID->"88440f41-b888-48aa-81fc-339963ff252c"],
Cell[179954, 4513, 41304, 758, 215, "Output",ExpressionUUID->"5920266f-b2c4-4ff2-870f-19a86499ba8b"]
}, Open  ]],
Cell[221273, 5274, 322, 7, 26, "Input",ExpressionUUID->"ea853fc8-98ec-4370-b7b3-59d2a4ed5c71"],
Cell[CellGroupData[{
Cell[221620, 5285, 837, 22, 70, "Input",ExpressionUUID->"510548c7-1c91-4502-bea9-a1692db0c87c"],
Cell[222460, 5309, 525, 16, 56, "Output",ExpressionUUID->"6cb716b7-9210-4d1d-b4c1-2277ba06f183"],
Cell[222988, 5327, 14340, 279, 215, "Output",ExpressionUUID->"ae63d191-72a2-482b-a15f-1e7e834ae84d"],
Cell[237331, 5608, 1152, 37, 62, "Output",ExpressionUUID->"ad1b077e-920e-463e-8d7b-833f83929d46"]
}, Open  ]],
Cell[CellGroupData[{
Cell[238520, 5650, 705, 18, 89, "Input",ExpressionUUID->"6d73ebf1-8da5-4da4-ae5c-9dfcdda40612"],
Cell[239228, 5670, 505, 12, 37, "Output",ExpressionUUID->"328909b8-fc8c-417a-bf82-fa60f9c37d9c"],
Cell[239736, 5684, 445, 10, 37, "Output",ExpressionUUID->"a3706333-fecb-4428-afa4-51533ec726b5"],
Cell[240184, 5696, 544, 15, 64, "Output",ExpressionUUID->"7bc8b183-aeb2-4fbf-9727-8be3b1ec8a8a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[240765, 5716, 1544, 41, 68, "Input",ExpressionUUID->"e84b01fd-ec52-4798-ae76-98872f6db5a7"],
Cell[242312, 5759, 2380, 79, 93, "Output",ExpressionUUID->"af1e92a1-f0ab-4bf7-9f88-bcf320ff17f7"],
Cell[244695, 5840, 1231, 36, 62, "Output",ExpressionUUID->"515c68bc-697b-4885-93d5-9f5eb9957781"]
}, Open  ]],
Cell[CellGroupData[{
Cell[245963, 5881, 349, 8, 28, "Input",ExpressionUUID->"6dd824e0-0a09-4f40-aa31-b1f680ed9ebc"],
Cell[246315, 5891, 1865, 62, 58, "Output",ExpressionUUID->"d6183a7d-e2a4-4f5d-b5e7-a94a2c7c7010"]
}, Open  ]],
Cell[CellGroupData[{
Cell[248217, 5958, 793, 20, 70, "Input",ExpressionUUID->"2db71ca4-5d33-4ea4-a66e-7a7fff2da8a4"],
Cell[249013, 5980, 1899, 62, 58, "Output",ExpressionUUID->"4243b780-8a5d-495d-bd6a-855907dbf095"],
Cell[250915, 6044, 1637, 55, 99, "Output",ExpressionUUID->"8b65b41d-c880-462d-b5db-86097dd24b98"]
}, Open  ]],
Cell[CellGroupData[{
Cell[252589, 6104, 1181, 26, 89, "Input",ExpressionUUID->"7e5c7416-818b-4f4a-88d1-d03250072e70"],
Cell[253773, 6132, 690, 17, 56, "Output",ExpressionUUID->"a6512240-d852-4994-91be-acedb17e39bd"],
Cell[254466, 6151, 697, 17, 56, "Output",ExpressionUUID->"eda7e281-0ad0-4d1b-8dc5-4d105737a4dc"],
Cell[255166, 6170, 654, 15, 44, "Output",ExpressionUUID->"2a7335a2-f8a2-42df-b6c6-5edff910823b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[255857, 6190, 1315, 36, 28, "Input",ExpressionUUID->"c19f71fc-4249-4de9-a1dd-ddac4c078350"],
Cell[257175, 6228, 327, 5, 30, "Output",ExpressionUUID->"01c30fd6-1be3-4b19-a305-27661ea8cc5d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[257539, 6238, 412, 9, 28, "Input",ExpressionUUID->"181fa444-8670-4449-96f7-9d80a293f55b"],
Cell[257954, 6249, 1339, 38, 62, "Output",ExpressionUUID->"1d4f1a28-9a13-4a31-a534-23da6319338d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[259330, 6292, 637, 17, 68, "Input",ExpressionUUID->"378b0619-347a-41ac-aa73-e17e560f4859"],
Cell[259970, 6311, 1967, 63, 58, "Output",ExpressionUUID->"1a5a154a-3823-46b2-a45d-457cb61a018b"],
Cell[261940, 6376, 1184, 35, 58, "Output",ExpressionUUID->"a3402c39-d777-44c9-8b51-5413dd5c4efa"]
}, Open  ]],
Cell[CellGroupData[{
Cell[263161, 6416, 258, 6, 28, "Input",ExpressionUUID->"75aae4c5-544e-42ed-8cb1-f6d3f0bce9b7"],
Cell[263422, 6424, 275, 8, 41, "Output",ExpressionUUID->"43ecf782-fff5-48b2-8f1e-38b4aecee8ba"]
}, Open  ]],
Cell[CellGroupData[{
Cell[263734, 6437, 1864, 45, 47, "Input",ExpressionUUID->"944b2b8c-be18-4aeb-950b-5c7c47763563"],
Cell[265601, 6484, 1815, 50, 58, "Output",ExpressionUUID->"99dbd706-6e7e-4e64-839a-4e0b1503b9d6"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[267465, 6540, 159, 3, 47, "Subtitle",ExpressionUUID->"aad7b546-fb68-4aad-9586-4ec566d7e8d6"],
Cell[CellGroupData[{
Cell[267649, 6547, 2442, 61, 112, "Input",ExpressionUUID->"a256d145-39f8-4424-bbff-5dfc7c71ff95"],
Cell[270094, 6610, 507, 11, 38, "Output",ExpressionUUID->"5ba52801-3086-48c1-a293-2e13e90be487"],
Cell[270604, 6623, 1280, 34, 70, "Output",ExpressionUUID->"e0b190e0-b41c-4e4b-8555-5419a70e84e2"],
Cell[271887, 6659, 720, 18, 58, "Output",ExpressionUUID->"6c35a6b5-f146-471e-8f75-3c6805471374"]
}, Open  ]],
Cell[CellGroupData[{
Cell[272644, 6682, 436, 11, 55, "Input",ExpressionUUID->"c5434c0e-f211-49ea-870d-fafa9104629a"],
Cell[273083, 6695, 334, 9, 56, "Output",ExpressionUUID->"11486416-d745-4c1e-a92d-4f0c6a283111"]
}, Open  ]],
Cell[CellGroupData[{
Cell[273454, 6709, 494, 12, 49, "Input",ExpressionUUID->"706c09bb-fabf-4e30-9d7f-63a6af6d21cc"],
Cell[273951, 6723, 1873, 59, 56, "Output",ExpressionUUID->"971d5cb5-e598-4796-85a9-a495d8a57fbf"],
Cell[275827, 6784, 34246, 636, 215, "Output",ExpressionUUID->"0d2b607f-65c0-493e-8faa-11ac5d24e576"]
}, Open  ]],
Cell[CellGroupData[{
Cell[310110, 7425, 437, 11, 28, "Input",ExpressionUUID->"90bf63b9-2604-45a7-82cf-79af395ca535"],
Cell[310550, 7438, 355, 11, 70, "Output",ExpressionUUID->"402a9642-9356-420c-853e-6187e717ed85"]
}, Open  ]],
Cell[CellGroupData[{
Cell[310942, 7454, 309, 7, 28, "Input",ExpressionUUID->"6696682e-4ed1-4d6a-bee3-d6fa4de632af"],
Cell[311254, 7463, 12450, 245, 219, "Output",ExpressionUUID->"37a820dd-b5a4-4c8f-ad8a-8ff065f5193e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[323741, 7713, 1120, 31, 49, "Input",ExpressionUUID->"785f132b-b93f-4e61-9e60-d0a8c040a663"],
Cell[324864, 7746, 3384, 112, 140, "Output",ExpressionUUID->"a6f86469-f510-4092-8dcc-43509caf7bd4"],
Cell[328251, 7860, 1121, 33, 62, "Output",ExpressionUUID->"dc8f9dbb-9850-46d1-a8b1-695d3936f749"]
}, Open  ]],
Cell[CellGroupData[{
Cell[329409, 7898, 753, 19, 70, "Input",ExpressionUUID->"d63647b4-8e65-4b0c-90a8-cd49d8afa688"],
Cell[330165, 7919, 1768, 59, 144, "Output",ExpressionUUID->"33009a99-94b4-4d6c-b4ae-87ecbda2ce90"],
Cell[331936, 7980, 1689, 60, 108, "Output",ExpressionUUID->"03c48101-7c02-440d-8f9e-8c86e09c2121"]
}, Open  ]],
Cell[CellGroupData[{
Cell[333662, 8045, 1728, 38, 85, "Input",ExpressionUUID->"c406cea4-234c-4b3c-b263-3c7cceb72bad"],
Cell[335393, 8085, 2214, 69, 67, "Output",ExpressionUUID->"36cc4105-c1ce-407b-badd-5b9c925b81eb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[337644, 8159, 625, 15, 49, "Input",ExpressionUUID->"8b569c2a-c290-403f-8235-205b6f40fe8b"],
Cell[338272, 8176, 2048, 72, 134, "Output",ExpressionUUID->"f648cd9b-0df3-420e-8940-cd69b07f59e1"],
Cell[340323, 8250, 4307, 120, 123, "Output",ExpressionUUID->"b88e2ed0-6776-4151-86c8-b771b7a4d22d"]
}, Open  ]]
}, Open  ]]
}
]
*)


